Model-Free Online Learning in Unknown Sequential Decision Making Problems and Games

Regret minimization has proved to be a versatile tool for tree-form sequential decision making and extensive-form games. In large two-player zero-sum imperfect-information games, modern extensions of counterfactual regret minimization (CFR) are currently the practical state of the art for computing a Nash equilibrium. Most regret-minimization algorithms for tree-form sequential decision making, including CFR, require (i) an exact model of the player's decision nodes, observation nodes, and how they are linked, and (ii) full knowledge, at all times t, about the payoffs -- even in parts of the decision space that are not encountered at time t. Recently, there has been growing interest towards relaxing some of those restrictions and making regret minimization applicable to settings for which reinforcement learning methods have traditionally been used -- for example, those in which only black-box access to the environment is available. We give the first, to our knowledge, regret-minimization algorithm that guarantees sublinear regret with high probability even when requirement (i) -- and thus also (ii) -- is dropped. We formalize an online learning setting in which the strategy space is not known to the agent and gets revealed incrementally whenever the agent encounters new decision points. We give an efficient algorithm that achieves $O(T^{3/4})$ regret with high probability for that setting, even when the agent faces an adversarial environment. Our experiments show it significantly outperforms the prior algorithms for the problem, which do not have such guarantees. It can be used in any application for which regret minimization is useful: approximating Nash equilibrium or quantal response equilibrium, approximating coarse correlated equilibrium in multi-player games, learning a best response, learning safe opponent exploitation, and online play against an unknown opponent/environment.

==> plots/.ipynb_checkpoints/plots-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Populating the interactive namespace from numpy and matplotlib\n"
     ]
    }
   ],
   "source": [
    "%pylab inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# mpl.use(\"pgf\")\n",
    "plt.rcParams.update({\n",
    "    \"font.family\": \"serif\",  # use serif/main font for text elements\n",
    "        \"text.usetex\": True,     # use inline math for ticks\n",
    "        \"pgf.rcfonts\": False,    # don't setup fonts from rc parameters\n",
    "        \"pgf.preamble\": [\n",
    "            \"\\\\usepackage{times}\",\n",
    "            \"\\\\usepackage[T1]{fontenc}\",\n",
    "            \"\\\\usepackage{bm}\",\n",
    "            \"\\\\usepackage{amsmath}\",\n",
    "            \"\\\\usepackage{amssymb}\",\n",
    "    ],\n",
    "    \"pgf.texsystem\": \"pdflatex\",\n",
    "})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "from os import listdir\n",
    "from os.path import isfile, join\n",
    "import json\n",
    "import re"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "GAME='kuhn'\n",
    "# GAME='leduc'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_ib_data(k,et,st):\n",
    "    curves = []\n",
    "#     print(\">>>> IB <<<<\")\n",
    "    for f in listdir('.'):\n",
    "        if isfile(join('.', f)) and f.startswith('ib__') and GAME in f and ('k%s_' % k) in f and et in f and st in f:\n",
    "            print(f)\n",
    "            d = open(f).read()\n",
    "            d = d[:-8] + d[-7:]\n",
    "            curves += [json.loads(d)[\"data\"]]\n",
    "    return curves\n",
    "def get_mccfr_data(k):\n",
    "    curves = []\n",
    "#     print(\">>>> MCCFR <<<<\")\n",
    "    for f in listdir('.'):\n",
    "        if isfile(join('.', f)) and f.startswith('os_mccfr__') and GAME in f and ('k%s_' % k) in f :\n",
    "#             print(f)\n",
    "            d = open(f).read()\n",
    "            d = d[:-8] + d[-7:]\n",
    "            curves += [json.loads(d)[\"data\"]]\n",
    "    return curves"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_nfsp_data():\n",
    "    reg = r\"\\[(\\d+)\\] Exploitability AVG ([\\d.]+)\"\n",
    "    curves = []\n",
    "    for f in listdir('.'):\n",
    "        if isfile(join('.', f)) and GAME + '_nsfp' in f:\n",
    "            d = open(f).readlines()\n",
    "            curves += [[]]\n",
    "            for line in d:\n",
    "                matches = re.search(reg, line)\n",
    "                if matches is not None:\n",
    "                    curves[-1] += [{\n",
    "                        'iteration': int(matches[1]),\n",
    "                        'exploitability': float(matches[2])\n",
    "                    }]\n",
    "    return curves\n",
    "def get_qpg_data():\n",
    "    reg = r\"(\\d+): ([\\d.]+)\"\n",
    "    curves = []\n",
    "    for f in listdir('.'):\n",
    "        if isfile(join('.', f)) and GAME + '_qpg_' in f:\n",
    "            d = open(f).readlines()\n",
    "            curves += [[]]\n",
    "            for line in d:\n",
    "                matches = re.search(reg, line)\n",
    "                if matches is not None:\n",
    "                    curves[-1] += [{\n",
    "                        'iteration': int(matches[1]),\n",
    "                        'exploitability': float(matches[2])\n",
    "                    }]\n",
    "    return curves\n",
    "def get_rpg_data():\n",
    "    reg = r\"(\\d+): ([\\d.]+)\"\n",
    "    curves = []\n",
    "    for f in listdir('.'):\n",
    "        if isfile(join('.', f)) and GAME + '_rpg_' in f:\n",
    "            d = open(f).readlines()\n",
    "            curves += [[]]\n",
    "            for line in d:\n",
    "                matches = re.search(reg, line)\n",
    "                if matches is not None:\n",
    "                    curves[-1] += [{\n",
    "                        'iteration': int(matches[1]),\n",
    "                        'exploitability': float(matches[2])\n",
    "                    }]\n",
    "    return curves"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def stdup(y):\n",
    "    return np.max(y) #np.mean(y) + 2*np.std(y)\n",
    "def stddown(y):\n",
    "    return np.min(y) #np.mean(y) - 2*np.std(y)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot(ax, data, color, ls, label):\n",
    "    N = len(data[0])\n",
    "    xs = [dp['iteration'] for dp in data[0]]\n",
    "    ys = [[] for _ in range(N)]\n",
    "\n",
    "    for curve in data:\n",
    "        for i, dp in enumerate(curve):\n",
    "            if i >= len(xs):\n",
    "                continue\n",
    "            iteration = dp['iteration']\n",
    "            exploitab = dp['exploitability']\n",
    "\n",
    "            assert xs[i] == iteration\n",
    "            ys[i] += [exploitab]\n",
    "\n",
    "    ax.semilogy(xs, [np.mean(y) for y in ys], color=color, ls=ls, label=label)\n",
    "    ax.fill_between(xs, [stdup(y) for y in ys], [stddown(y) for y in ys], color=color, alpha=.2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ib__41_k10_uni_conv_leduc3.json\n",
      "ib__42_k10_uni_conv_leduc3.json\n",
      "ib__43_k10_uni_conv_leduc3.json\n",
      "ib__44_k10_uni_conv_leduc3.json\n",
      "ib__45_k10_uni_conv_leduc3.json\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 324x237.6 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(4.5,3.3))\n",
    "\n",
    "if GAME == 'kuhn':\n",
    "    plot(ax, get_ib_data(k=10, et='uni', st='conv'), 'blue', '-', 'Ours ($k\\!=\\!10$, unif. $h^t$)')\n",
    "    plot(ax, get_nfsp_data(), 'red', '--', 'NFSP')\n",
    "    plot(ax, get_qpg_data(), 'green', '-.', 'Policy gradient ($\\\\nabla^{\\\\textrm{QPG}}$)')\n",
    "    plot(ax, get_rpg_data(), 'purple', ':', 'Policy gradient ($\\\\nabla^{\\\\textrm{RPG}}$)')\n",
    "    plot(ax, get_mccfr_data('0.1'), 'black', ':', 'MCCFR')\n",
    "    \n",
    "    ax.text(2.0e6, 0.0075, \"Ours ($k=10$, unform $h^t$)\", rotation=-7)\n",
    "    ax.text(.8e6, 0.016, \"MCCFR ($\\epsilon=0.1$)\", rotation=-8)\n",
    "    ax.text(1.6e6, 0.05, \"NFSP\", rotation=-45)\n",
    "    ax.text(3.5e6, 0.11, \"PG ($\\\\nabla^{\\\\textrm{QPG}}$)\", rotation=-20)\n",
    "    ax.text(3.7e6, 0.045, \"PG ($\\\\nabla^{\\\\textrm{RPG}}$)\", rotation=-15)\n",
    "    \n",
    "    ax.grid()\n",
    "#     ax.legend(fontsize='small',bbox_to_anchor=(0.02, 0.81, .96, 0.95), loc=3,\n",
    "#        ncol=2, mode=\"expand\", borderaxespad=0.)\n",
    "    ax.set_title(\"Kuhn poker\")\n",
    "    ax.set_xlabel(\"Episodes $T$\")\n",
    "    ax.set_ylabel(\"Average exploitability\")\n",
    "    ax.set_xlim((10,10e6))\n",
    "    fig.savefig(\"kuhn_nash.pdf\", bbox_inches='tight')\n",
    "else:\n",
    "    assert GAME == 'leduc'\n",
    "    \n",
    "    plot(ax, get_ib_data(k=10, et='uni',st='conv'), 'blue', '-', 'Ours ($k=10$, unif. $h^t$)')\n",
    "    plot(ax, get_nfsp_data(), 'red', '--', 'NFSP')\n",
    "    plot(ax, get_qpg_data(), 'green', '-.', 'Policy gradient ($\\\\nabla^{\\\\textrm{QPG}}$)')\n",
    "    plot(ax, get_rpg_data(), 'purple', ':', 'Policy gradient ($\\\\nabla^{\\\\textrm{RPG}}$)')\n",
    "    plot(ax, get_mccfr_data('0.1'), 'black', ':', 'MCCFR')\n",
    "    \n",
    "    ax.text(0.9e6, 0.18, \"Ours ($k=10$, unform $h^t$)\", rotation=-12)\n",
    "    ax.text(2.e6, 0.22, \"MCCFR ($\\epsilon=0.1$)\", rotation=-5)\n",
    "    ax.text(2e6, 0.34, \"NFSP\", rotation=-18)\n",
    "    ax.text(.6e7, .99, \"PG ($\\\\nabla^{\\\\textrm{QPG}}$)\", rotation=0)\n",
    "    ax.text(.5e7, 0.48, \"PG ($\\\\nabla^{\\\\textrm{RPG}}$)\", rotation=-5)\n",
    "    \n",
    "    ax.grid()\n",
    "#     ax.legend(fontsize='small',bbox_to_anchor=(0.02, 0.81, .96, 0.95), loc=3,\n",
    "#        ncol=2, mode=\"expand\", borderaxespad=0.)\n",
    "    ax.set_title(\"Leduc poker\")\n",
    "    ax.set_xlabel(\"Episodes $T$\")\n",
    "    ax.set_ylabel(\"Average exploitability\")\n",
    "    ax.set_xlim((10,10e6))\n",
    "    fig.savefig(\"leduc3_nash.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ib__41_k20_uni_conv_leduc3.json\n",
      "ib__42_k20_uni_conv_leduc3.json\n",
      "ib__43_k20_uni_conv_leduc3.json\n",
      "ib__44_k20_uni_conv_leduc3.json\n",
      "ib__45_k20_uni_conv_leduc3.json\n",
      "ib__41_k10_uni_conv_leduc3.json\n",
      "ib__42_k10_uni_conv_leduc3.json\n",
      "ib__43_k10_uni_conv_leduc3.json\n",
      "ib__44_k10_uni_conv_leduc3.json\n",
      "ib__45_k10_uni_conv_leduc3.json\n",
      "ib__41_k1_uni_conv_leduc3.json\n",
      "ib__42_k1_uni_conv_leduc3.json\n",
      "ib__43_k1_uni_conv_leduc3.json\n",
      "ib__44_k1_uni_conv_leduc3.json\n",
      "ib__45_k1_uni_conv_leduc3.json\n",
      "ib__41_k0.5_uni_conv_leduc3.json\n",
      "ib__42_k0.5_uni_conv_leduc3.json\n",
      "ib__43_k0.5_uni_conv_leduc3.json\n",
      "ib__44_k0.5_uni_conv_leduc3.json\n",
      "ib__45_k0.5_uni_conv_leduc3.json\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 324x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(4.5,3.))\n",
    "\n",
    "\n",
    "if GAME == 'kuhn':\n",
    "    plot(ax, get_ib_data(k='20', et='uni', st='conv'), 'red', '--', '$k=20$')\n",
    "    plot(ax, get_ib_data(k='10', et='uni', st='conv'), 'blue', '-', '$k=10$')\n",
    "    plot(ax, get_ib_data(k='1', et='uni', st='conv'), 'green', '-.', '$k=1$')\n",
    "    plot(ax, get_ib_data(k='0.5', et='uni', st='conv'), 'purple', ':', '$k=0.5$')\n",
    "\n",
    "    ax.grid()\n",
    "    ax.legend()\n",
    "    ax.set_title(\"Kuhn poker (ours, uniform $h^t$)\")\n",
    "    ax.set_xlabel(\"Episode $T$\")\n",
    "    ax.set_ylabel(\"Average exploitability\")\n",
    "    ax.set_xlim((10,10e6))\n",
    "    fig.savefig(\"kuhn_uni_conv.pdf\", bbox_inches='tight')\n",
    "else:\n",
    "    assert GAME == 'leduc'\n",
    "    plot(ax, get_ib_data(k='20', et='uni', st='conv'), 'red', '--', '$k=20$')\n",
    "    plot(ax, get_ib_data(k='10', et='uni', st='conv'), 'blue', '-', '$k=10$')\n",
    "    plot(ax, get_ib_data(k='1', et='uni', st='conv'), 'green', '-.', '$k=1$')\n",
    "    plot(ax, get_ib_data(k='0.5', et='uni', st='conv'), 'purple', ':', '$k=0.5$')\n",
    "    \n",
    "#     plot(ax, get_nfsp_data(), 'red', '--', 'NFSP')\n",
    "#     plot(ax, get_qpg_data(), 'green', '-.', 'Policy gradient ($\\\\nabla^{\\\\textrm{QPG}}$)')\n",
    "#     plot(ax, get_rpg_data(), 'purple', ':', 'Policy gradient ($\\\\nabla^{\\\\textrm{RPG}}$)')\n",
    "#     fig.legend()\n",
    "    ax.legend()\n",
    "    ax.grid()\n",
    "    ax.set_title(\"Leduc poker (ours, uniform $h^t$)\")\n",
    "    ax.set_xlabel(\"Episode $T$\")\n",
    "    ax.set_ylabel(\"Average exploitability\")\n",
    "    ax.set_xlim((10,10e6))\n",
    "    fig.savefig(\"leduc3_uni_conv.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ib__41_k20_uni_coin_leduc3.json\n",
      "ib__42_k20_uni_coin_leduc3.json\n",
      "ib__43_k20_uni_coin_leduc3.json\n",
      "ib__44_k20_uni_coin_leduc3.json\n",
      "ib__45_k20_uni_coin_leduc3.json\n",
      "ib__41_k10_uni_coin_leduc3.json\n",
      "ib__42_k10_uni_coin_leduc3.json\n",
      "ib__43_k10_uni_coin_leduc3.json\n",
      "ib__44_k10_uni_coin_leduc3.json\n",
      "ib__45_k10_uni_coin_leduc3.json\n",
      "ib__41_k1_uni_coin_leduc3.json\n",
      "ib__42_k1_uni_coin_leduc3.json\n",
      "ib__43_k1_uni_coin_leduc3.json\n",
      "ib__44_k1_uni_coin_leduc3.json\n",
      "ib__45_k1_uni_coin_leduc3.json\n",
      "ib__41_k0.5_uni_coin_leduc3.json\n",
      "ib__42_k0.5_uni_coin_leduc3.json\n",
      "ib__43_k0.5_uni_coin_leduc3.json\n",
      "ib__44_k0.5_uni_coin_leduc3.json\n",
      "ib__45_k0.5_uni_coin_leduc3.json\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 324x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(4.5,3.))\n",
    "\n",
    "\n",
    "if GAME == 'kuhn':\n",
    "    plot(ax, get_ib_data(k='20', et='uni', st='coin'), 'red', '--', '$k=20$')\n",
    "    plot(ax, get_ib_data(k='10', et='uni', st='coin'), 'blue', '-', '$k=10$')\n",
    "    plot(ax, get_ib_data(k='1', et='uni', st='coin'), 'green', '-.', '$k=1$')\n",
    "    plot(ax, get_ib_data(k='0.5', et='uni', st='coin'), 'purple', ':', '$k=0.5$')\n",
    "\n",
    "    ax.grid()\n",
    "    ax.legend()\n",
    "    ax.set_title(\"Kuhn poker (ours, uniform $h^t$)\")\n",
    "    ax.set_xlabel(\"Episode $T$\")\n",
    "    ax.set_ylabel(\"Average exploitability\")\n",
    "    ax.set_xlim((10,10e6))\n",
    "    fig.savefig(\"kuhn_uni_coin.pdf\", bbox_inches='tight')\n",
    "else:\n",
    "    assert GAME == 'leduc'\n",
    "    plot(ax, get_ib_data(k='20', et='uni', st='coin'), 'red', '--', '$k=20$')\n",
    "    plot(ax, get_ib_data(k='10', et='uni', st='coin'), 'blue', '-', '$k=10$')\n",
    "    plot(ax, get_ib_data(k='1', et='uni', st='coin'), 'green', '-.', '$k=1$')\n",
    "    plot(ax, get_ib_data(k='0.5', et='uni', st='coin'), 'purple', ':', '$k=0.5$')\n",
    "    \n",
    "    ax.legend()\n",
    "    ax.grid()\n",
    "    ax.set_title(\"Leduc poker (ours, uniform $h^t$)\")\n",
    "    ax.set_xlabel(\"Episode $T$\")\n",
    "    ax.set_ylabel(\"Average exploitability\")\n",
    "    ax.set_xlim((10,10e6))\n",
    "    fig.savefig(\"leduc3_uni_coin.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ib__41_k20_bal_conv_leduc3.json\n",
      "ib__42_k20_bal_conv_leduc3.json\n",
      "ib__43_k20_bal_conv_leduc3.json\n",
      "ib__44_k20_bal_conv_leduc3.json\n",
      "ib__45_k20_bal_conv_leduc3.json\n",
      "ib__41_k10_bal_conv_leduc3.json\n",
      "ib__42_k10_bal_conv_leduc3.json\n",
      "ib__43_k10_bal_conv_leduc3.json\n",
      "ib__44_k10_bal_conv_leduc3.json\n",
      "ib__45_k10_bal_conv_leduc3.json\n",
      "ib__41_k1_bal_conv_leduc3.json\n",
      "ib__42_k1_bal_conv_leduc3.json\n",
      "ib__43_k1_bal_conv_leduc3.json\n",
      "ib__44_k1_bal_conv_leduc3.json\n",
      "ib__45_k1_bal_conv_leduc3.json\n",
      "ib__41_k0.5_bal_conv_leduc3.json\n",
      "ib__42_k0.5_bal_conv_leduc3.json\n",
      "ib__43_k0.5_bal_conv_leduc3.json\n",
      "ib__44_k0.5_bal_conv_leduc3.json\n",
      "ib__45_k0.5_bal_conv_leduc3.json\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 324x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(4.5,3.))\n",
    "\n",
    "\n",
    "if GAME == 'kuhn':\n",
    "    plot(ax, get_ib_data(k='20', et='bal', st='conv'), 'red', '--', '$k=20$')\n",
    "    plot(ax, get_ib_data(k='10', et='bal', st='conv'), 'blue', '-', '$k=10$')\n",
    "    plot(ax, get_ib_data(k='1', et='bal', st='conv'), 'green', '-.', '$k=1$')\n",
    "    plot(ax, get_ib_data(k='0.5', et='bal', st='conv'), 'purple', ':', '$k=0.5$')\n",
    "\n",
    "    ax.grid()\n",
    "    ax.legend()\n",
    "    ax.set_title(\"Kuhn poker (ours, balanced $h^t$)\")\n",
    "    ax.set_xlabel(\"Episode $T$\")\n",
    "    ax.set_ylabel(\"Average exploitability\")\n",
    "    ax.set_xlim((10,10e6))\n",
    "    fig.savefig(\"kuhn_bal_conv.pdf\", bbox_inches='tight')\n",
    "else:\n",
    "    assert GAME == 'leduc'\n",
    "    plot(ax, get_ib_data(k='20', et='bal', st='conv'), 'red', '--', '$k=20$')\n",
    "    plot(ax, get_ib_data(k='10', et='bal', st='conv'), 'blue', '-', '$k=10$')\n",
    "    plot(ax, get_ib_data(k='1', et='bal', st='conv'), 'green', '-.', '$k=1$')\n",
    "    plot(ax, get_ib_data(k='0.5', et='bal', st='conv'), 'purple', ':', '$k=0.5$')\n",
    "    \n",
    "#     plot(ax, get_nfsp_data(), 'red', '--', 'NFSP')\n",
    "#     plot(ax, get_qpg_data(), 'green', '-.', 'Policy gradient ($\\\\nabla^{\\\\textrm{QPG}}$)')\n",
    "#     plot(ax, get_rpg_data(), 'purple', ':', 'Policy gradient ($\\\\nabla^{\\\\textrm{RPG}}$)')\n",
    "    ax.legend()\n",
    "    ax.grid()\n",
    "    ax.set_title(\"Leduc poker (balanced $h^t$)\")\n",
    "    ax.set_xlabel(\"Episode $T$\")\n",
    "    ax.set_ylabel(\"Average exploitability\")\n",
    "    ax.set_xlim((10,10e6))\n",
    "    fig.savefig(\"leduc3_bal_conv.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ib__41_k20_bal_coin_leduc3.json\n",
      "ib__42_k20_bal_coin_leduc3.json\n",
      "ib__43_k20_bal_coin_leduc3.json\n",
      "ib__44_k20_bal_coin_leduc3.json\n",
      "ib__45_k20_bal_coin_leduc3.json\n",
      "ib__41_k10_bal_coin_leduc3.json\n",
      "ib__42_k10_bal_coin_leduc3.json\n",
      "ib__43_k10_bal_coin_leduc3.json\n",
      "ib__44_k10_bal_coin_leduc3.json\n",
      "ib__45_k10_bal_coin_leduc3.json\n",
      "ib__41_k1_bal_coin_leduc3.json\n",
      "ib__42_k1_bal_coin_leduc3.json\n",
      "ib__43_k1_bal_coin_leduc3.json\n",
      "ib__44_k1_bal_coin_leduc3.json\n",
      "ib__45_k1_bal_coin_leduc3.json\n",
      "ib__41_k0.5_bal_coin_leduc3.json\n",
      "ib__42_k0.5_bal_coin_leduc3.json\n",
      "ib__43_k0.5_bal_coin_leduc3.json\n",
      "ib__44_k0.5_bal_coin_leduc3.json\n",
      "ib__45_k0.5_bal_coin_leduc3.json\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAATEAAADeCAYAAABVADeLAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDMuMC4zLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvnQurowAAIABJREFUeJzsnXecHVd5979n2u1lm7RqXmlVXWTLstxNkLFEtSGALBEMsRNimxACxAFsSEghbzA2kJBQgkV4MSUBuQHmTQL2GgtsAljVlmRZsnbVVlptv3t7mZnz/jH33u2ru9IWrTxfffTZO+3MmZk7v/uc5zznOUJKiYuLi8tMRZnuCri4uLicDa6Iubi4zGhcEXNxcZnRuCLm4uIyo3FFzMXFZUbjipiLi8uMxhUxF5fzACHEJ4UQ0emux3TgipiLy/nBYillbLorMR24IjYJCCEahRCPCiF2CCE2nMGxTwshVk9W/U5z/nVCiObJKnsyyq3kvOO9JiHE6sm6D2Occ8xnL4SIFrevG7J+NdBYrHN0uu7zdOGK2CQgpWwBtgDbpZSPncGxOyelYpWdvwmY8F90IcQni2VPOWdyTVLKnUDL5NRo1HOO+exLltYI97EFeFpKubO4T890/QhOB66InZt0T/P5eyayMCFEI1MsCCMwodc0iZzu2VePsG4dsLPkEysK8KaJrti5iiti00DRCbtOCHFX8QWn+Hld8Rf0ygH7lptCA5ob6wZsLx830q9vcVvvgH0eGHLO1cVtw5q9xW07SucbWu9S3Yp/Hx3DsXz3UIt0pHOPda0jnGutEGJDcb8HKrzv64r/P1m6BwPWD7o3oxw79P6tHlCndUKIhwbeg5GezXie/Uh1AFoGHF963jGgkcEC1/1acfRr012B1xpCiLugv0lQfCEfAqID1pWtFillU2lZStkihHh6QFnrcBy6m4tf2AeAuweer3T8gLJjwKNCiPuL23cW1z9Q3K+0HAUapZRXjFZvKeWtxbr1SClvHeOyB71MJdEa4dyjXuuAbT3F8z4AbCvut2Xsu95fRvFjkxBiB3BFcfnuYpkU79+9Ixw+bB8p5c5inVqK9VgNrCmWP+zZFM9Z8bMfgfXAluK92EDRAhulmd5Sqksl92Ym41piU0jxi30FECtaEI3A0zhfzjNpbq0HtoHjL5FS3j3KfuWmVNHv0jjCOZtxvvQl1jFYEEeqd6nM0/nwhjaBTnfuUSmdS0p5L44ze8eQelbKQGG9t/hs1gxZT4X7jNRUHenZnO2zXzfAol3P2AIVG6Ge5yWuiE0tqym+/FLKlqKgPILzZR/ajBn44scGNA0W0//l3Mbgpudpv7TFfVqAHUPOeQWwvbRQfFkeFUJ8srhqpHpXytCXfKxzj3atQ6/jLinlg0VLMTZaM3AMYsVy1uFYVU0URWFoWafbZ5TQhpGezZk8+4EMvI9ripbgaNcdZRI6aM5FXBGbBIpfrE3AmqLf5q5i06im9EtaXL8Op8lWWlfyi6wG7h7wMm8BNg7wgWwSQkSLx3UPLGuMOm0oHn8XcKuUcjMQHeCTerr4UpS66zfgvGSfKgrGsHqXmk+lpuYYDHqZRjv3WNc6wrmiA+rSXBQFhOPDG+k+7Bzgn7oLKDV/e4rHrcZ58asHXFtjcd/T7lN8VuuBW0d7Nmf47CltBx4dsKpJCLGudN0j0MiAH6XzGeEmRTz/EUI8LaVcP43nX82AF3YqzldBE/e8RgjxQLHJfd7jWmLnOQMsmHEF3U4kRUEZrYk0oRStk9e6gK3GsWhfE7iWmMuUURSY8763bDopNkPXvJbusytiLi4uMxq3Oeni4jKjcUXMxcVlRjMjIvaj0ahcsmTJdFfjrEmlUgQCgemuxoRwvlyLex3nFjt27OiSUtaN55gZIWKzZ89m+/aZH/KydetW1q5dO93VmBDOl2txr+PcQghxdLzHuM1JFxeXGY0rYi4uLjMaV8RcXFxmNDPCJ+bicr5QKBRobW0lm81OaLmRSIT9+/dPaJmTidfrZf78+ei6ftZlzQgR6+z0THcVXFwmhNbWVkKhEAsXLqSYm2xCSCQShEKhCStvMpFS0t3dTWtrK4sWLTrr8mZEc1JNtNPX2Tfd1XBxOWuy2Sw1NTUTKmAzDSEENTU1E2aNzggRy+t5uk9Od9p5F5eJYboFbOfOnaxfPzFJTTZv3szmzZu5997+hBmPPfYYTU1NPPjgg6MeN5H3YEaIWDycxLbt6a6Gi8t5QWNjI42N480hOZympibWrVvHXXfdRUtLC01NTezc6SQQWbduHdFotLw8mcwIEQNcEXNxmSCampomxBIrCRc4wtjS0sKWLVuIRqPldaXtk8mMcOzXdVchXQ1zOR8ZKcp+40b40IcgnYa3vnX49jvucP53dcEGJ02cz7JAVWHr1tOectu2bdx99900NTXx0EMP8eijj572mJG4667+hL47d+5k06ZN7Nixg+rq/tRx3d2T7waaESKWM/JIy00Z5OIyEezcuZOdO3eyYcOGQYIDg62roQwUraHlrV+/ntWrp2e+3hkhYvFwEumaYi7nI2NZTn7/2Ntra8vbM+MMsejp6aGlpWWY8DQ2No4qVqPR1NTEJz/pzCcTjUbp6XHmM4nFYtTU1IyrrDNhRogYgOX6xFxczpqS1bRu3Toee+wxNmzYMMjJ39LSwmOPjTwVQkmoBrJ58+by+qamJjZt2lRO1tDS0sK6deuGHTPRzAgRm9VRi7Td5qSLy9lSEpbGxka6u7uJxQbP6tbY2DiiWI1EU1MT9957Lw888AA9PT08+uijrF69mu3bt9PU1EQ0Gp2SJuaMELGsbmFbriXm4nK2bNjQP1/MAw88cFZlrVu3jt7e3mHrx9scPVvOaRETQtwC3KKwyrXEXFxcRuScjhOTUv5USnkXCGzXse/i4jIC57SIlZgl2tzmpIuLy4jMCBFLG7YbYuHi4jIiM0LEEvkFbsS+i8sEMZEDwEvlDaSSAeATyYwQMSnBdh37Li4TwkQNAAcnzOLOO+8sL7sDwEdhDicpZPPTXQ0Xl/OCiRoADo5YDRy6NB0DwGeEiCUDSSys6a6Gi8t5wbZt21i9ejVNTU3ceuutE1p2LBZzB4CPRCKcQOI2J13OLz72Mdi9e2LKsiwfqgqrVsGXvzz2vhM9AHy6mREiBmDa5nRXwcXlvGEiB4APxB0APgpz2uaQi2WmuxouLhPK6Sym8ZBIZCrKYjHRA8CH4g4AH4VEMIGcEd47F5dzm4kcAA5OOMX27dvLgugOAB+FZCiJbajTXQ0XlxnPRA4AL5U3sEyYet/ZjLFvCnnXJ+bi4jKcGSFic9rmkO9ITnc1XFxczkFmhIglvBaqNiOq6uLiMsXMCGVIZhfg1wPTXQ0XF5dzkBkhYgKJbboR+y4uLsOpSMSEEFsmuyJjUU8bbe3t01kFF5fzhsnOYjHVVGqJPSKEuFwI8QYhxMJJrM+IxD0Sw+ef6tO6uJyXTGYWi+mgUhF7Wkq5C6gCHhJCfFwI8YZJrNcgUrl5eAKTP3zBxeW1wGRmsZgOKhWxnQOalPcB35RS/kII8a5JqtcghCiQd1PxuLhMCJOZxWI6qDRi/0kp5T2lBSHEu4QQh4HFk1OtwdTLTjpfPTgVp3JxmVLWPrz2tPvcvOxmPn7dx8v737HqDu5YdQdd6S42POJEy1uWhaqqbL1j62nLe01lsRBCvBtYD6wZ4txvkVI+AeyazMqViIfjFIJuxL6Ly0QxWVkspoMxRUxK+bgQoglYI6V8ZorqNIxUIEU+kJuu07u4TBqVWE6j7V/rry0vJxKJcyKLxXRw2uaklLIPGCRgQoiFUsojk1WpoSi2QjbripiLy9ky2VkspoNRRazYfLwTx+/1AFCar1wAlwNLJ712RWa3z8Y+7E535OJytkxFFoupZixL7D4pZVwIEQPullIeLm0QQlw++VXrpy/SR7LeFTEXF5fhjCpiJdEaKF4DN09ajUYg7U+TrHWHHbm4uAxnrObkU/Q3IcFpRkqmoTmpWAp20vWJubi4DGes5uQDo/VITnVzcnbHbKpfmBFj1V1cXKaYUZXhNCEVvWNsm3BiXomv3ottuX4xFxeXwcyI3slMdh4XGPORlgQ31b6Li8sAxmqj3SeljAOl3slNxf8bgY1TUz0HReRJxDPYpmuJubicLROZiuexxx6jqamJBx98cMTt9957LwCbN2+ekPONxFjNyXLvZOlzKQ1PMaPFlFGln6RjXwdmzh165OJytkxUKp5SHrF169YRjUZHzCu2efNmFi9ePGGpf0ai0qSINxV7Kx8UQvx8ItLwCCGiQoh1QogNQojoWPsmhI/MiiCd+zpda8zF5SyZqFQ8W7ZsIRp1Xt3GxsYRB44/+uijNDc3T+okupV2+UWllG+UUm6UUr4JJ6/YmAghVg9Z3lAUrdKYhruklE1AEzDmiNN8bjaemivIxrMcfvYw7Xva6TrQVWHVXVzOXR5e+zC7H94NgFWweHjtw7z0/ZcAKKQLPLz2YfZu2QtAti/Lw2sfZv8T+wFId6V5eO3DHPjpAQCSpyqbEWyiUvHEYrFBWTC6u7uH7bNz584xm5sTQaWpeIb2RjaPtbMQYh1OZ8AVxeXVAFLKJiFEY3F5cXFdTAgxZkofoWbIdR4hMOtKrLxF8lQS27SpXlyN4s6C5OIyLqYyFU9pHObTTz9NU1PTpFhkY/VOPkJ/cGujEKK5+DkK7AB2j3ZsUax6BqzaBDxd/NwCrMPpMKDYlBxTFP3ek8z5VR/Zviy+qA/No5HuTJPty+KvcdNWu8xc7th6R/mzqquDlnW/PmjZG/EOWvbX+svLiUSCYH2w4vNORCqeaDRKT4/zmsdiMWpqBmdfLmXD2LBhAzU1NbS0tFRcv/EwliW2RUr5+ASdJwoMFLUanDTXpZGjY3ZdZA2Lp278Be833l9ep+gK6a60K2IuLuNgIlPxbNq0ie3bt5ePK1lZsViMaDQ6qAOhubmZu+++ezIuacyxkyMKmBAiDKwrJkU8Y6SULThW2WmxUHh1ySGEIcrr9IBO/EScqsYqVN0NHnNxqYSJTMWzevVqtm/fTlNTE9FotGzV3XTTTezYsYPVq1ezefNmqqurWbx48TCrb6IQUp5+LLcQ4k7gbqAbp0m5Q0r5qdMc87SUcn3x8wM4k400Fa2vRinlmJ4+IcRdlBz+kZorlr99Fg/e+Hl8s33lfWzTRjVUNG+lrr3pJZlMEgxWbvKfy5wv1zLV1xGJRFiyZMmEl1tKTz2TOHToEH19fYPW3XjjjTuklGvGU06lb3+PlHKNEOImKeUzZzB2cgtQqlgjTo/kmEgpN1NsZirh2fIPvreJvCfPmg+uGbgPqfYUCy5dgK/aN1pR5wxbt25l7dq1012NCeF8uZapvo79+/dXlIF1vFSa2fVcwuv1cvnlZz8Mu+KuPSHExwEphPgT4KbT7LsBJy//BgAp5c7i+nVArLRcKVJqfO9930NcKQatF0JgBA26DnZRiUXp4uJy/lGRJVbMtX+5lHJXMRxizIh9KeVjwGND1p35uANbpXlJMz3eHmzbRlH6tdcIGiTbk2R6Mq6T38XlNUjFltiAoUbbgW2TU51RsDWqeqro+N8OCnZh2GZP2EPHvg6k7VpjLuc+bqthYu9BpcOOypPkFsVs8sYQjIBiaazcsxLzIZNsMjtsu+7TKaQKpDpTU1ktF5dx4/V66e7ufk0LmZSS7u5uvF7vhJQ3nnknN9Gf3bUFOKsQi0oQQtwC3KKLi8imLsP4KwP0kffV/Trx1jjB2TO/x8zl/GX+/Pm0trbS2dk5oeVms9kJE4WpwOv1Mn/+/Akp65yed1JK+VPgpz7lkjsj+95FzW0HsZWRB4DrAZ1UR4pCuoDuH0XpXFymGV3XWbRo0YSXu3Xr1gnp6ZuJnLY5KaXsGypgpZQ8U4UqbLqDvTTvaebwMyPNW+L0VCqKQvxEfCqr5uLiMs2MKmJCiC1CiLAQ4nIhxFPF5UeKYyqfHu24yUARNi03fIv2X7Zz6JFDo+7nqfLQ09xDIT3c+e/i4nJ+MiPmnRSGhrHzPha8++csumZ0U1xRFRRVofdwL7MunjWFNXRxcZkuKs7sKoS4s2iNfXyqM7sKQyXfcRWL6hdjKiYFa3RLy1vlJXY0RqY3M4U1dHFxmS4qDbG4E6dH8j5gVzF6f8pQpUXazPLr3PM0H2rmydufpPvV4QnYinXFE/LQvqfdnR3JxeU1QKXBrtullM8UrbJnOE3E/kQhhLhFCLFZ5FLkTS/fzX+HX8tfY9s2ub7RJ9PV/U7cWKbHtcZcXM53KhWxNUKINwghFhbz60+JT0xK+VMp5V26oYJlsNC+gFfkK6zdvJa5a+aOeazm04gfd3sqXVzOdyoSMSnlN3FSTT8IrJZSfnFSazUEpZhhpDHbyOHsYRL5BLZlc+hnh0adAckIGqQ6UlgFawpr6uLiMtWMZ+zkF4oThXxRCLFqMis1FKXYh7ow1kiBAjt7d3Lk2SM8+9fP0vL0yHkVhRBIKcnGhg9TcnFxOX8YK8f+UwyfIASmYQZwVXNS8MxpXwrzYE/fHl53zet41w/eRc1SJ6+3lBIhBqfq0f06saMxAnWBqaqqi4vLFDNWnNgDow01muo4McXjtCdNYz1BJUhrvpWWnhZWLXQMwkRbgl/81S940z+9CW+0f/xYqUmZT+YxgsZUVtnFxWWKGCtObJiATdcM4GpxKGR3oZYLvReyO74bj+Zhf+d+8maebE+WdGd6xHn3hCpInExMZXVdXFymkPHMAH4I2CyE2DYRM4CPB0WRaIpN+lg319Vdz6n8KTrMDizb4mD3QeourmPjExupXVE77FhvxAl+LaQLSCnJJXIUMu6wJBeX84VKHfuNUsolxVnAr6Q48e1kU4oTSyaT1NJF/shJblm2AUMYvJx4maAnSDwXJ51Po+oqUkr2bdlH81P901gqmoJQBEd+eYTmnzdz7PljHH/+OLn46HFmLi4uM4dKRWzo5LbbYPKzWZTixILBIPM9HRzP1FHlWcTX53ydt8x6CwCqotKV7nL2tyTNTzdz5Nkjg8rxRr0EZgXw1foIzAqgeBTadrVhm25Ev4vLTKfS2Y4eHDIDeLUQooUp7KW8JHKcJzuuoeOkjV/xI6WkIAsE9ABtyTbmheehaipv/vKbR80nVuq9NAIG6a40PS091C4b3gR1cXGZOVRqid0vpdxUjBN7o5RyjZRyI/DByazcQC6Z1UmPXUXXcRVCHv7p4D/x8f0fR1VULNuiJ+1MMG4EDYQiyCfzbP3braS70iOW56v20Xuo1x0o7uIyw6lUxAblvxFC3A8j92BOFisbnEk2jx6ByII6lmnLuDp6NZa0CBkhWmItFMx+h33sSIxjzx2j51DPiOUJReCJeGjb2eY6+l1cZjCVithVxbGTYSHEN3CGIE0pyz/lzFVy5LAkFK7n+sD1vHfOe1GFiqZqCASHeg+V0/TMumQW73nyPcy/xsnjPdLwJM2rgYAT206MOnzJxcXl3KZSEfsTnB7JZ4BvSCnfOHlVGplZq+ZRE8pz9KhAK1RDCArZAs90PsOh1CFCnhB9uT52t+0mU3CaiKUA17ZdbWz5/S10vdI1rFxvxItdsGnb0eYKmYvLDKRSETsMdBfDK2qEED+fxDqNiNHRyoXeFg4fFchsGE+dh1hbjK8c+QrfOfYdACKeCEIIDnYfxLT6BSkwK0DtilqC9SPPhOSNeilkChz79TESpxLu/JUuLjOISkXsLinlE1D2gz12mv0nHLWtles7f8yRriCJHoWLV1yMf4WfDY0b+E38N7za/SoAASNA1syyv3M/iVyC3kwvHd4OVv79SjwRD9KWdOztGFa+N+pF82qc2nWKo786Suf+TvqO9ZHuSrvJFV1czmEqFbFqIcT9Qog/EUKEcbK8TjoDg12ZO5fLeBHTVml51SLqr8XT4OH9174fv+Zn88nNFHKOPyzsCZM1s+zt2Mv+zv3EsjEOxw6zp30Pv/3Ob3nyj5+kbV8bsWyMtngbvZleLNtC82hOHJmhkGhL0Lm/k5PbTnLk2SP0Hul1JyBxcTkHqTROrFlK+U0hxOXFyUOmpL1Vmndy+fLld1Jfz2W8CEBLs0STAQSCsCfMR6/5KPc/fz9fbf4qH1n8EVSPStAzuOkYIEC2kMW+wWYuczkcOgwdoAgFW9qoikq1txqv5qU+VI830j+Q3DZtug90072/G1+Nj6rGKrxVXhS14kxGLi4uk0SlInZFMVA0WhSwK4BfTFqtRsIwWFrVjR4rcPSoxCpozA7OprWvlTctfhOt8Va+99L3qDlZw3tC73HCcgE1oKJ6nSwYXt2LN+ql+uZqAHKdOcykSWBRAMu2SOQTdGW7aEu2sSC8gIg3gk/3oWgK/lo/APlknhPbTqBoCqG5ITxhD0bQwAgYqIY6pbfExcWlQhGTUn5BCPF5oBF4QUr5hcmt1sjoF8xhSfIoR44uIJWClfNWUh+sZ1fbLv78qj+nJ9PDd1/9LkuXLeX1odcDkGxOYmdttJCGUPvzjUkpeeXzr2ClLS7/2uWoiopP8eHDh2VbHOk7An3gVb0siCwg6o2iqZojWEED27JJtieJt8ahaJfqAZ3wvDCBWQE39Y+LyxRRqSWGlPK+yaxIRXz3uzTe7mXbMYVYDBYsUKkP1jM7OJveTC+f+b3P0Bpv5XO//RwL3raAS2ZdgqfGQ+p4iuwJJ8OrFtZQdAUhBEv/Yilmn4lQnCyw4AxNUhWVqDcKQN7Kc7D7IEII5ofmU+OvcawzVRnU5AQnFq3n1R66DnThCXmoXlqNv9bvNjtdXCaRmfV2LVjAZUvSdPZqHD/ev3p5zXLyVh5N0Xhg3QNcPe9q5oedINdfnPwFL2gvUH1tNaHlIcy4iZlywi/88/2ELw4DcOq/T7H303sx04NjxQzVoMpXRdgIcyJxgt3tu/lt62/ZdXIX8ezgiUg0j1YeZI6Atp1tHP7FYdr3thM/GXdDN1xcJoGZJWLt7Vx59DGkFOzdY5HPO6sDRoAafw3JfJJafy1ffOMXy5bUIy8/wqMvP4rm1fDN9RG+IoxQBIWeQtn6AscC00M6qs/xa8VeimFl+ycZURSFiDdClbeKqDeKoijsad9Da18rtj08BEPzOj2dnrCHdGeajpc6yCfzHH72MB37Oki0Jcj0ZjCzboCti8vZUHFz8pxACG7c9gCquJcdv7NJJlWqHR89K2pX8PzR5wnogUG59r/xtm8QzzkWU2eqk/c9+T6umnsV1flqqpqrmFs9l5WRldS/tZ76t9YDYOdt9n92PzXX1bDsnmUjVsVQDaLeKEf7jtKT6WFhdCEhT2hYnn9FU/CEPc7ndgXNp5FsT9J3vK/sS/OEPQRmBcqxappXQ9XdTgIXl0qoSMSKM4AvBg4BjwJXSCmntncSoLGRiK/AGv0AO3Yu49QpqKoCIZzYsIZoAycTJ6n2VZcPURWVKl8VADkrx2X1l7Hz1E46053Y0oZuMITBFZEreHPdm7mm6hpUQ+Xiv78YLezcnnxvnp7f9jDrplkoRr/xqigK1b5qMoUMezv2YqgGNf4aot4oXs2Lpmjo6uC0QKquIkKifDyAmTWJHY0hmwc0N4UjgJpXwxv14gl5QDh+NytnUUgXsAs2VsFCWhJFU1C9KqqmIpGouooRNNB9umNxymKZqoJqqKgeFc2rDRNdF5eZxpnEifVN2xdf16GhgTd1b+WzRy9i+y9TeL0BGhudzUuql3A8fhxb2ihieEt5fng+D657EADTNulOd3PoxCG2HtjKc13P8ZvYb5jnmcfnVnyOeRfPKx/X8XQHR75zhOjqKN7ZXqQlB/V0+nQfPt3p1exKdXEqeaq8TREKQT1IyBMia2bZdmIbBauAQKCrOnWBOqq8VfhCPmcge/HeSimRtsQ2bVIdKacXFGfOAEVVyp0TqkctT09n5a1y81TakkRbwqmrEEgkgv6/AKpHJTw/jL/WjxE0Jsz6M7OmM9+nBNuykZbEthzBzSfyFFIFzJyJbdoIRQzq+BCawAg44qt6VKfTxZZIS4ICmqGhaM71K5riHFsUZ6G4gvxaZObEiZVYsYJN//NNPsuH2PZUD3MaDObP1zEM8Gge5oXm0ZnqJOKNjFmMpjhxZrOXz+a6ZdeROJ7gqV1P8VzhOWYbswF4Mf4i873zmXfrPKqursI72+mNPPjFg+R78qx8YCUAue4cRpWBqgwPsrVtm7ydpz3ZDjiCFzScfUzLpD3Zzon4ibJ46YpO1Bsl4olgaAYKCtKQCEOgKAqKovSLkKoOsqTGK0JWwSJ2JEZvszMzn1AEiuaIglAEqqGi+3X0gI4RMNA8Wnm7tJ05Pa28RT6dx8yYFDIFcrEcZs4c2cIToOiKY42qjgCDU1bJUrTzNqlUCtu0HfEaOhXfCH0jJWEWilOmqjvih+L4OoUQCNX5ryiO+Gk+zbFSLUkhXUA1VOfaXGYc53ScmBDiFuCWuXPn9q/8yEdY8auNrKzu5Ke/qeVtrzvIieUXsmix8wWcF55Ha7x1vOchtCDE+vh6Xt/1ejRFw5IWn2/+PAt9C7l/xf0EGvrnrgxfHMbO9zvz931mH956Lxf9zUXA4DkwFUXBq3hBw5kLQOkXGk3VCKmhQXWxbItYNkZnurOiugeNILMCswgZIXy6b1zNQ1VX8VX7ysvSluUeVCkd6ycby5LqTCHNfqEByOfztP621blW1RE/RVPQAzqeiKfiOoyI7/S7jESp/iXrT5pFxZMMuy7bssF2ruPor44ClEVQ82rofh0jZGD4jUFWn+pR3ZCZc4xKfWJ/MjBOrDh+8lPAFinl7smq3KBhRyWuvx7z/36XdT8s8M8/9HG0xcJ4KcG8BREMA6q8Vfh1Pzkzh0er/GUSQhBaHiKWjVGIFdCjOl+48AuYttM868x18nDrw2yau4kLbr5gYB2Zf+t8NL9zK+28za4P7WLBHyxg1k2zxn3NqqISMCqb7FdKSd7K09LbUr6GiCdCUA/iN/wYioGmauiKjqae/lELRQxuko2c5RtwOin8df6K6jlVlOo/Hotq4HWUBNA2bdLdaac5bvc3v52TOCmefNU+PBEPuk93LNT9jU/+AAAgAElEQVSi0Lk+xqmn0uZklRBiC3CvlPIIjoBtxsmxP2kiNiKGgXH5xazbfoSHjFn81865/NnyU7y8L8zFlwh0XbAwupD9nfupVZ38+ZV+sRRdIXpZlL49feR78syrmlc+9kDqAFt7tvJU11O8rvp1vHfue1kSWIIQglk39ouVmTQJNAYwap2I/XxPnt4dvdS+rnbCA1qEEHg0T1mspZRkzSyJXALLtpxmVrH+mqJR66+l2leNX/Oja2Mo1GsUoTiBzujFhJkjUPI9JtoS9B3tG1IAThPc51hxnrAH3a+Xe5xdC25yqFTEdhSblG8AjuBM4XZYCNE4eVUbg3nzuOEn72Wj+mF+sGMjH7v5EO2720in57B0maC+ag7Nvc10Z7rLTv6AHiBn5TBtE03RKNgFJE4TSRWOb8mn+fBoHiKXRkgeTJJpy6D6VbSAxg3VN/D90Pd54tQT/KT9J/yq51dcHb2a2+bexkWhi8pVM6oNVnx6RXm569ddtHy9xQmqrYV0axorZRFYHJhwH4wQAq/mxat5h20rdTq0JdsQCFSh4tW8eDQPQSNIwAg4y6rHtSbGQAiB5tHQPMNfnXJTdUBnzMAAZ92nY4QdcfMEPY64+UYuy6VyxuPYbwQQQhwGFheblGN7zycLVcV601v5iz2f42Hew49fbOB270FiLZIXYvOoqzO46pLX4fUKLNviUEcrPblu5oZqMFSDTCHD3PBcVKGSNbOkCimklHSnu+lKdxE0goQuDOGd4yXZnCTflUev1qnSq/jAgg+wac4mftz+Y5449QQfefkjXBm5ktvn386K4IphVZ1z8xzCF4bxzfWRzqdpe7KNjmc6uPoHVwNgJkzUoDrpwjG008G2bUxpksqn6M30OuEmFIN6PRGi3ihBPYhP91XUFHUpdiJoohwaMxSrYJFP5sn0ZJzpAiXlTgdPyIM36sUIOz2z5d5Z9wfltIiBUeuj7iREBFgjpXymGGaxSwjxCRwLbdJ7KZcvXy4PHDgwaF28pRPvyqWsF89wwHspP3nwFbREDJavoFerw+uFuXOhvR1iMSeWbPVqmHUaN1U8F+fXx35Nta8aTdGQliR1JEXqaArFUJyB5MUvVsbK8GT7k2xp20LcjPPBCz7IhjkbRi07nU+j9CoUYgVCyx2H/ksffwk9onPhZy48u5s0QUgpyZk5sla2bKn6DT8RI0LQcEQtYAR4ueNlLp598XRX96zZ175v2q/DtmysvIWVs7AL/R1GQhWO1VbMlKJ5HatNNVRUQx3kv9y6dStr166dhtpPLEKIHVLKNeM6phIRG3KSMLCulOl1KhhJxKSElls+wr7/OsI7eJLPf7iVdVf0QioFq1aRsrxks+D3g88H+TwkEnD99RA4jd+8LdHGzrad1PhqysGqZsokdSRFti2L6ldRfWo5VixtpfnRqR9xbdW1NPobaU41sz+1n/W16/Eo/Z0L6Xwav9HvDJdS0v6zdlSfSt3aOqQlOfDgAerfXE/08ugE3b2zp2AVyJk5TGkipURRFDShUeOrQVM0PJoHTdFQFRVd0dFVHU2ZGYG054KIjUZZ3PJFcSu9qhKkkGgeDU/EgxEwePHYi1xzmROorejFgOYZOOrjTERsPBH7dwPdOJ3sO4ApE7GR6wTyD2/nur13sbC9jf/8eTXrrk6AqsKuXQSWLCFQV1fe3zDA44Ft2+C665zl0ZgTmsNqVvNS+0uoQiXsCaMFNCIXR/DN8ZFtz5LvymMXbCQSXdN5T+17ynFPz3Y/y4/af8Qba535VJ7veR5LWiz3LR8kYkII6t9SX17OdedIHkxSuNbJIJvrzHHwSwdZeMdCQisGh2JMJbqqDxp5IKUknU+XfY6WtAaFXwzEo3rw6378uh+f5kPXdEfoimI3E4RuulBUBcWnoPtG7oSxTZt8Mk+2N4uZMTm58+SgnlShCPSA7oSLBAw0v4ZmaP1D286T/HeVOjt6pJRrhBA3lZqUk1qrCpmzIspzH/gG796T50uP+tn/6y5Wz+sgs2AZvPwyhEJwySVlxQoGoacH9uyByy8HZQy/+pzQHCLeCId7D5fjzoJGEG+1F6PacHqpMhZ21iYfy5PrypHvckak3151O2+peQuG4pz3iVNP8FLiJQBmGbNY6FtIg7+BRb5FNPgaaPA14FW9eGd5WfPtNeWB6YW+AmbKROjOFzO2O8ahrx7ios9chL/BT74nT64zR6AxgKJPXc9XKYB0oCCPiHRGRmQKGRK5BKZtOk1UgfOySTA0A6/qdUY9aD68urcscLqil4dmuQxH0RQMzfmOKTmFQN3gJoa0JVbBIhfPlf1wUkqEFEghUVTFEbdi4G+pJ7UUkFwKHD7XqdhjK4T4OLBTCPEnQBTYNWm1qpDAnDDL5x8n4y3w7Z+bfOthjdtyG+lc9x5aN3wUmc1CayvlcUlAdbXjJ2tuhqVLxy7fr/u5eNbFLKlewqnkKY7EjtCR7kAXOhFvxIkN8zs9ksHGIFbWwkyYZDuzzI7NdkRNwD/O/kcO1R1iV2YXrflWjmaOsuvULgrSsbgEgmurruWzyz4LQEu6hXneeQSXBLn8K/2/F0IRBBYG0KucX+au57to+bcWrvz+lXhqPPTu6CW2K0bDHzagGAr5WB5pSowaY3osHuEE9I7aMSDBkhYFu0Amk3FETsp+i04Wwx6E6oh8sTe1ZNGpQkVXdQzFcMVuBITi9KQySriktJ1wkYEiN3REhFCdYWBGyHA6Hoqidy6Nu600Yv/xAQ79xZwDAgZAMMgFdRlashbvf2s3//LDa/nJFX/HO5r+lsCru2n58D+Tb2tzPPze/rCDujo4eND5G63A9eTRPDREG1gQWUA8F+dk4iRHY0fxqB7CnnD5YapeJxW2p8751lhZCytjYaZNVnavpDHdiJ7RIQqWYtFut3PUPMrRwlEiutPRa0mLe/bfw9qatfzFor9ASsn+5H6WB5cTuTRC5NL+DuGa62vw1Howqp1f41RLilM/O8XCDywE4MTjJzj5k5Nc95PrnOUnThB7McbFf+/4gHJdOVSfE0IyLQgnvEVVVDyjvGlSynKTNZFPEMvGnADk4vtTGnKkKzo+zYehGmUfXSnIV1MG/z9XXr7pRihi1Hi4EiWhS3enSZxM9IuccDIZe0Iexy/nN6atmVpp7+THpZRfnIL6jMhIjv0yzz7LgY4qDrUF+KPPLqQ2avL473+XpQ99AtsXYP89mzEvvAwuuGDQYem041e77rqxm5WjkcwnOdh9kPZkO17NS9gTPu0x7XvbqV5QjZ23sXIWZtJ0RC5uYls2ql9F+AQ7+nZQpVexNLCUlnQLd+25i6Aa5PLw5VwZvZLLwpcx1zN3xJdR2rLca5U8lCR9LM2sNzhdsid+dIK+PX3l4VGv3P8KyYNJ1nx7TXm7XbBZsHEBAH17+1C9KsElw+frHNpJMd1YtoVpm47g2RY2thM2MtRXJx0fn1dzmrCJXIJFVYswVKPikQ3nIlPdQSGldLKo5C3MnFke2SDpb6Yaof6maqmjodRULSUwGMqkOfYZMkWbEGLVZA43Ghdz5zIr1kaLEuAv39fOfV+Zz9/tvZW/+VQds57dgjl7Hhw7BoYO9XPKh/n90NEBx49DQ8P4Txs0gqyes5pkPsn+zv20J9vx6T5CxvCcYmUE6JHhTlppSfKxPOkjafJdeVZpq9B059HUe+r5zJLPsL1vO9ti23iu9zkAQmqIZcFlXBi8kBWBFVwavhS/6h/U7R5cEhwkQPPeOY957+zPzjHnbXPIX5cvLycOJLCz/V38R759BEVXWPl5Z6D7K/e/glFt0Hi30zw/9h/H8MzyMHu9M2C+Z1sPRpVRPmchVkD1q4PSF00WqqIOGpc6FpZtYUmLWCaGZVvs69hXfmZCiHLT1as7wb+6og8qWwgx2IGO4yNUhIIi+l9OKZ0B7BKJbdtlYS2dv5xMUzhlKijlMko9vaqilq3Vc8mCFEKUQz2Gzicx0HqzTWcYF1C+Z7JozmkeZ4xquePBp6GgjPtXpFJL7BGcIUY7cX7XLpdSnsajdPYMGAB+54kTJ0beqbsb+bsX2HqsEZ9e4Ks/rOM/mmbzvrd089E/6EAIUJJ92OkMLGiA+fPLjn7ThN5euOEGx+l/NsRzcZp7mstpeAzVKI8AKNG+r53ZF88es5xCvEAhVnAi+zMWWlArZ5uVUnI0c5R9yX28knyFA6kDHEkfwcbmqxd/lRXBFezo28H/9v4vfzz/jwlogVHTElVC5kQGu2ATWOg4jJu/1oxRZ7Bg4wLS+TQHP3GQQGOApR91vgovvO8FqtZUsfRjzvLv3vs7aq6tYcmfLwFg98d2U3tDLfM3OKnDX/ncK1RfU122FFsfaSV8SZjwRWGklMT3xfHN9ZU7Ukp50yaSkcJeSladaZtY0ur305WsugFNqnExxCosiV9J6EbaZ+ixmqKVRa0seopCOp8m4HGmMVQopmkSTiyZJpzwF0Uo5fNIW2Jjl5MVKMIJmyl9Lmf/GPCv1CFTXj9A+AcKcOnYMW/FgNENVsEJIZGW5NK3XHooLdPj0pZKVW+LlHJjaUEIcdN4TnKmjDgAfCjRKELXaPB18Gqrj4/d3kMhb/P9/5mDbVp85O2HuewfNhJb/QZOvO1uaGtzIl4XLUTTdLxep7fyqquc6IwzJewJc/mcy8kUMvRmeonn43QkO+hL9TkPVIIt+780o6GHdfSwjm++j1x3jvTRNLnOnGOGB1QW+hey0L+Qt816G+AE3B5MHWSxfzEAxzLHeLb7Wf70gj8F4BvHvsG22DYuCl7EhaELWR5YTq1RS0QJoZTeFkVx2tZD8M0bnE5i8Z8tHrS86l9WDVq+5POXDOolbXh/A965/b5I3xxf2RKVUpI5kcFMOAPs7YLNkW8foeEPGwhfFMbO2ez5xB4W/tFC5m+cj5W0+O3G37Lo7kXM+/15FPoKvPSXL3HB+y+g7vV1mCmT4/95nLq1dQSXBrELNrnOHJ5az7gsQSHE2J0R00npO4Rj4ZUsO9t0/mbymX6RKgpj2RIsHgf9FtFAi3Lg9rMS6RKCsngOFF5VqINiCjVFc1JKaY7oSiHHbW5WaondiZOGpxl4BCd6f8ryiY3pEwM4eJD0wVZ+ad3ArPkGMpXmwc8VePTnEeZWZ/mHuV/nj/f+JSc2fIRTb78b4n2gG7C4ETSNjuNZliyGpdfUjvgynw15K0/WzJLMJdn9u90oCxWkkHiUwZ0CY1GIF8h15si2Z7EzNkIVaJEBU9BZlhP9KyUI0f9jbpo81fk0z8WeZ1/2AHE7WS5TQRAmQFgEmCdq+YfAB0HX2JrbgTQL3KisAlUlYZj4fVFU3Qua6gielKS9Gv54Ggom2CbYzrnRNFBU8BjOZ1V1llWlXyyFGFE47bwj8qpHxTZt+l7swzvHi2+uDytjceLHJ6haXUVoeYhCvEDz15rLgcGZ1gy7/mwXS/9yKXW/V0fqcIpdH9rFik+voPZ1taRb07R8vYWG2xuc42MF4i/H0ZfrhGtO78881znXfJQlwS2LbklIZf9fS1rlUSElwbxt420ns/nsvDHLHsKZzgA+vguabBYvxt/QQHSnQSYDvoCfe/8R1r4dvvxFjQ/svYfn65bxb4+9GzNURdcbNkE2C/teBiGoteHVZp26xGGiN1ziOMwmCEM1MFSDsCfMQf0g1zdeT1+ujxPxE5yMHcdXgJDmA1UDv8954YdQss6Ci4OYqQLZYzEyBzux4wlUK4eqFAb5wgY+nTfKC3ijeB+WLmi1u2ixTtFDgl6RIC6SxEniUQykoSNsm5/ktiJQuDHyOrAtPtLzj5zo6aRGhKkhTJUI4xce9FA14ZSFX/FxgVrP7xmrAUlLspWw9FErw4ycwVAOEC/hiJzuiJ2i6474GV4UQ6fqEr+z3TRRdbhg03woNo31sM6KT/WPVfXN93Htj68tn9KoNlh6z9JykLCdtbHSVvk+JQ4m2P8P+1n2wDLCNWF6t/fy6j+/ysX/52ICiwKkDqfo/k03c946Bz2qY6ZNpCkHDTtzGQPhZDVWxpm6RSDGPSXYzMvsOhKqCqpKQwO89JIzzAjg6qvhez/Q+NpXLL79HzdzKtTET759E4VoHX2r31AOu1CAoF9h7/4Eq8ztxJZdSRYfhQIkk07M7MKFg6I0zhhd0ajNa9SetGhsy7M3dYROK02tFkKoGoSC4A9AcUA2lg1mofzyaokEwUKeQI2gENbJxg2ycQ9YzoUouuO7kKaTFND5kROoXsGi8EKWBRpRDQXblBRSNmbGxs5KCkkJKNyv3kPOyBd7OVU2Bt5Cm9VBtx2jy4rRLmOk7SyZxKtkrAx5ClxlrOT3gtcC8On4Q1xhXMQnwn+ElJJ3dX0Un/ASUYKElRARESQiggSFn4DixYeHRmsuF8qFUCjQEjtAjQwSEQMCNwcJH44Vp2uO8KtFa0/TEKpatBZVdAVmX+UFtQAZm+AiH5d9+bJyEZGVEVb96yrk7KKTOaxRdWUVetRp7iYPJTn2vWPlTovOrZ00f6WZK793JZ5aJyav53c9NNzRgObXsLKW0+OmugI31VQ8dnJIZtcpDbc4bXOySDYLW7c68V9DeeQ/8jz4zwa3zv4l9/2tBxmKoGRT2N7+l6WnTyHXm0HzG2gXLUPoGobhlCslLF8OCxZUGJKRzzsH2jbkcpBIsPXVV1nr9TrrfT4IBrGwOZA4ytFsGzoKYctAtWwoWVZCFAWsNM24Mcx5Z1sSM2VjpmwKaSdjqeIRaAGB7ldRDXHal0vaEjNtU0ja5GIWhaQTniClRDUUVO/ghInp2gj+rj5MaZKXJn7FUfgd+X2ERZClegOWtNicfIyETNFnJ+mzk8RlgpidJC0z5bLe4buRPw/dRkGavKXzg/xR4Pe5LXAzHVYPt3d/Gp/w4hOeosO66FyWAgXwCIN3Gq/njeqV9Mkk/579KW9Rr+IidSHdMs6vrT348RASfsJ6lJC/hnBwFkF/FYrXT9rOj9oMs/M2QnOuO3UkRWx3jLm3zEWogpM/Ocmx/zzG1f95NUIVHP3uUU48cYJrH78WoQp6d/SSa8+VZ9CabM655uQZcvPbbz6RyWfmj+eYSsdObpFSbjqzak0dXq8TkZ9MDu9t3HibQSKR59/+/fWIRzr4xB2dLP/sbeRr53Fi01+QnbeE6ogNEY+T9qKnGRYvBk3Dr+UxC5J9ew3aTkL9HEE0CpFI0UCQkrLZ1t3tdB6kUs6JSxaEpjm+K58Pwv0+GBWVi8KNLPDP5ni6nWPZUyiqIKIF0SrsbVZUgRFWMcJn3jMhFIEeVNGDKv56Z4YkKysppC3yMZt8r4VtF3uyjH4x04SGJvrreYXRH6ukCpU/DY38tbGkRUbmSMssevF4BcHfhv+UCzQnFMYjdN7lX0dG5sjIbNGZLft9LEhyMo9HD4I3QMpK80JmP1d6V4E3zPH8Sf419nj/SfNACuh0zhXCT8iI8CHPu7iq5hpO6gl+lvglb62/mXpPPX2ij450BxE9QmRBhLkN/bF5c98xlzlvn1NejlwWGZQUoPPZTvr29JVF7NBXDpFty3LJ5y4BnBg8RVfK2UxczpxKHfs34Qz+rsYZRzmlMWKVWmIAXV3wwgswe4RIBinhX7+U53s/NLhqaQ//Z8FD3Pjb+1GzaTrW30bbOz+EFSgKTK8zeUbJJ1NySKeyCllLxwxWETTyLKxJUKf14jOKznVNcxR0hBHmW9vbWTtSxQaQs/K0Zts5mjlF3naGJRlCJ6T5zzhUYiKQlsTM2Jhpm3zcJhmNoLV0O50MXsVpxp5jmNIkbqdIywwJmSZuJ4nbKeKy/2+3luU93MBFcj7bcvv4q8K3+EroEyyvuZT/yf8vXzr5tXJ5hjCI6BHCWpiIFil/3jhnI7M9s2nLtnE8e5xV4VXo6KT6Uk4Ka0Xn5E9Pku/Os/COhQC89ImXwIZLv3QpAIe+egg9rNPwh07QYro1XfaFVsJr2RKrVMTCRYf+u4FNQLeU8k/PsJ7jZjwiJqUjYun0IINn0PYnnoCv/KtNMqWw/pKT/Jn2ELfs/gesUBUHP/1tsvOX9u9s2/3Nt9K9si3I5siaKsm8ga3q1NeaNNTnqQpbZeOrN65yqksjk1fQNckp3zGuitQjgFxBIZ0RpLNOE6m2yqQmYg1y/eSsPHEzRXuum9ZsBwBRLYQ+/njACac97adaJsn1muS6LaycXY6hEppA0Z3/5/o0aqVmcQlb2lDIo5gmnWYPr1rH6VNzxPUCfWqWPumIX8xKEDfj9Jl9/MtF/0KDv4EfnfoRXzv6NR5f/TgRPcK3jn+LH5z8AR7FQ1ANEtJCBLUgITVEdbyacD6M1qCxcc5Gjn/5ONlgFvFewcrQSrb90TbCF4ZZ/snlAOy5bw+RyyJc8AfOyJMTPzpBYHGA6KXOuLl4d5xQ9RiB1jOEyRSxQzjhFY8Cj0op+05zyIQyHhEDpyX33HPOxLraKO97PA7f/47FlkcEqYzCRXN6+XD4O4h3vJ05s20u8HdjByvrepcSkmmFdFYh4LeYV1cgkVY52aHj9Uh0TWLbEK86gtGxqOjeEgjhbJNSkMsLaqMmFy/OEvDZw86Rtwu0ZTtpSZ8ka+cQCEJqAK86Rk6hSaQ97We2P11etk2JlbWx8pJC0sZMWZgZiW32f7+EEAjFETlnhiSmVeSkhHRdBG9HX/n3qjTPMDiaLARgW8i86QyxKUgKloJlC0xPANMbxNY8mIpGQk3TzUka9eUoqBwovMirhb1kSZIhQZYkKTtJykqQLP5N22keveT/4VO9fPPk13mq+2c8fumTxLb38MPEf9BU8zRhLcwbH38T8YYEHa/rwC8CXPeJq+m9MUbuVpN31L6TbRt+je+WAN73+FgRWM6rXzhAeG2Y2qtr0dGJ743jv8CPHtEHh4FNwu0feC9LywO1dZQIG2ByRezdUsrHT7vjJDFeEQM4eRJ27XJ8ZGPlDstmJD/7fhfffSLIsc7+4M554iTrZ73ItTeoXLK+Hk+gMrM+X3BEUVUlIb896EG1+48yOz36GKe+pEIur9AwJ8cF9QWC/uFiBo6F1pnv5XD6BEnL6XVwHN4KCgJD0fGpXtRJbH4OFbHRsE2JXZDYeVkWOjNb/JuxwR4YAg8Uha6ElE5Hbal/Q/UpoAhMy+m4tSyBLQW2DbYUWBaYlnA6dU2BaQmkdH4wpBRICZYsHmfDvNU+TuzMDKt3f336q1cKZ3I8CxLFMlHMPALn/qMIpNfvJK7zGEjNAE1HIrAklNKuDbo/0nKemxB02W3EZCeLVaeJucN8hmP2AVL0kZJ9ZGWKLGlypMmbWUwrh8cI8Hf6FvwHj/ED7XGaLzjIPfJrpL76Ir+67pc0rf5vwoko93zpY2x96/McvPowVYlqbv7GTex56yEKl3p4W+E2Mj89zKFrj6A2+ljDdeT2dHNsyRGoFnjyXvQeHW91CJ8njMf2I1Cx7eL9tJ1rK12jLUcWqJFubelZlzrj7/vrd3dl87ERuubGKGe8mV1h6geEn4mIgZNyZ9cux6VVVze6VYZtY738Cnv3QF4PcPw47H6mi1+dWkaSEGH6eGf4F1z2+ijL3jCf+lrzjK7jdCJWrAp9SZWCKQgHLebV5QkHbEIBC31I/aWUpK0sOTtP3i6QtwuY0iJupujM9WJiYQidsBaYcH9apSJ2OqRdFLmB/y3Kb4IUYKKQzSvEeiB2wiabkkghyvqi6ArCUMpxtEKAImT5F79EWYCQCEcLiVwYoG9/6qyvA3Aenmk6HTglU0RVwON1YgA9HmcW+1JA8FkipSRPDo/wEqlN88qpLnIyy0J9GQC/zT5Dl9lOLp/Gc1ihtzZGX6QXmbC46OllvHz5fsQiD3dm7qPn317mv97y/8iskNzR9XH6/vlFHv+DH7Nn+W4WHFvAB/7vB/je+75H85JmGo40cPt3budHdzxJzbKFvKvjD4k/cohtG15kdsMiVrVfQeKZExx+00k8tUECHT68ewS+62cTCkeh16JwPIWxPIrwqNhpE5kuoFV7+fA9G7qz+VjteO7DeEIs3gDcCqwHqqSUNeO852fMmYoYOJEOp045Q4tmzx7jFyKXcxTP63W+bEAhlWP/z4/zPy9U8d8nV5OSjuO0PpTi6sBeLrtC4do3RqirtiqqSyUiBqB3nUSP92D2JcnYHvJGkGzVbIL1YebVFaiOWCM2OQdiS5uEmaY14/R4akIjrAXQhDpsP0s6k4ZY0sZ5xW0ECrqioqKgDjgmLwtkrByZfB31/sxZ+WBMC3IFQS6vkM4KsnmFXF5gWgqmBYWCwC42vaUEXZN4DImGBcU4ODtvY8VNrKTlCJOhIMaRIHJCRWwkpA2WCQXLEbfS/dJ1p4ng9Tp/S6MbVPWM0qpEatP0dZ2dY9+WFhYWmqVh9eU55W0la+QoJDLIA1nijWmSoSSFzgyRbV4OX3mcurr5rO18E/H/Oc6/v+HfWDb3ct567J30bDnEv278El11Xax8aSXvfuLdfOXDX6G7tpsrdl3JLT95Gz+853FWzX0d1+y8jth/HmLnXx3i5w/+dOJErJRLH3hP8e92HL/YfThTtk1ZTrGzEbES+/fD0aMjx5CVicXglVecL1FocNe3acKhVi+7D/o4+FwHu45EOY7jZL3C9zJvrt/Fyg9czeILCsz98deJ7P4lSi6NsEz0WBdmMMozD/07s9MNNHzzrwk0v4jt8YO0UbNp8tX1vHrftwBY8TcbCRzeO+j8ySWXsfveH5LKKCx74n4CVh9GTQSrdhYFb4h49ULa568hbwqUZAJCQQwdfB6bLBl6ZRsJvRWPx8Jj2CiKY8eoKHhUA6/iwasYWNhoQsWWNkkzTV6axentHEvGr3qp81TTHAdVO4EtQRGCgOrFq4w+3ZstIZsT5AoKqbRCb0IlmVbKzStFAU2VaAqggCokilL5+2znbayEieIhNWYAAB3JSURBVNlTQOZsp9yBA7YFiNIIF+Ek+0MTVF0apG//2VuU48YqiptVHLIF/c4jTXXiAb0ex4obEMRbNCUH4JibEyFiE4ktLdqtE6RlkrSVIG0mSZEkLRLkk1nsnjwddR1cGriGqxOvp6/5FH9zwZ8hHvRNqIh9HtgA/7+9M4+R5Lrv++fV2cccPffszGp3uUvuUhQlkkvSpiRG1h9L2/ojcCCRIII4jgFbZHwhcYCQyj9BIgURSCA2ICBCRCUxDEVOGNJxFMOQJVIGYUGixGNNUVxK5Hpnl9zZY2Z2rr6q63ovf7yq7p7hzM707Mxsz259gEJPV3VXvZqu+tbvvd/x+C9p11EI8dndnCAkZTtELI7hBz/Q18BVs4p8Xyue76/t3kwQtQrzL77B375s8e25+3k90OVqBvsi7iv+jGJ9Fl/kaSiHhlHANwraE2Y49Cycx20s46gGY/YiR4qXODgR0fPIZ5gYCel764cYYYM434uIQ0yvinRylO/6FABHv/TrOLMXsKsLGJEOw5i97zOc+d0/wjQVx3/nAYSM8Icm8Yb2440cYP6OB5k+8kkaooESAeMDcGjUYLxfYFmdW1MvzczwiaEhlkOPxaDCZX+BpaiCIRSmQHcDQ0HdN1iqmCyULWKZdukUOVvhOiLxtOrRPEtY2OLaJ/VVsa6QIARNEVNxksEQg4ok0pdITzJwR5GF18oooePtmkHGqi2hr9lvpRn8uqNIqfNR04G/jRCC/nuGWH5zUQueMFpil/6dethXiGD6mTXORyaj81GsvfGg/zdmm5jqBEmgvW5b+1NHQpRsl6rVHv3EAstujfDLGBXF/IsvPrZYC5YGO/l3bdidTOrp35s08bBS6t/sdj2x7RAx0IbWD38Iw8MbVKwIQzh1CjxPC9kmzIGZBYsfv1Xk1beLvHMuRyzBtbX30bEVtiUJzAaGnyeM9YBzEApmF2wq9VZjxgZDHvhojY9/rMovfqRGb/EqF7FSmNVlTK+KsizCwXGQktEXvokzN407N40zdwF35jxzv/xPuPDov8Jo1LjjyX+IN7Sf6uABGqMH6D06Tv8n7iR3cOPocj8QzC1a/MS7iHXpMEq1Rr7jpDuS1klQiWXh2Lr7a5mCWEWEKiRUIb7y8aSHQhIRUZceDVUHpbu0trCxhY0lbEx2pp5Wod+kOhsS1yNkTerR6dU3dnIeMpQoL2bFLZPcvIYlEO7ahf52g/4PF1g+VdXCs2JapOStUq33TdTKP1c3PfWmGOiNqeu2eYw2oWzuJz1g8p2mmLYdR6GFUa1qj4A//MqTlXKw1FFGfkcD+8n8kyeALyil7u/kQNfCdokYwNmzeg6RkZGVQhbHq9y+Uajr809P6xrW21CaZa0xMaV0PNl7lx3OnHd55e0ir5wqUq2bGEJx7FCDu4/WueeYx91H6wz2b278bQVSIqIA5eSwluaYfPaPcWffx509j7M0B8Cph/8ty5/5x+RmznH06/+acN8Bwn0fojF6gGD8ALXJYyxEffiBoSPnJ6YY8w5ud9EPYhXTUA0a0qMqK1RlDU/VdJdWrLrpkj5i2k1s1rtqFRkCdCJyTuSw1rDyCv0m9eXN/0+VUhBrh0Rq4clAIssRcSVqetlW1A1TgJF4XQ2hLbr0dZv+gTs+trdL/OFTf1AuB0sdTcrd0Z2ZxIf9uRBiqaOWbZG2oojbts9bbtGv776rBaRY1HFlqbEVJ9dzqWTjHLpFD7z+/d/D4NAHzO4wgqWKSan3g57DzSIEDPbHDPZ73HPM4+ETS0QxvHUmz49+WuTkzwv8n78Z4H9+R/tR9o8G3HnEay63HfBxnQ0eRIaBcnRuY1Qa4b3H/2Pr+L6HOztN0DOg34cBYb6P3LtvUnr5rxHJXfnW736Vwv2fZvLcD9j/zaepl/IYxQnCvkGi/iHmH/w1wsFxzFoZ06sQ9g01j9kJpjApiiJFo8gQK4dGpNLVUZvvkcRKFy6MiIgSK09bg6o5a1SgQhblPBVZWTU+JnAYYDlexhEOrnA39OIKIcBKbc2kzQUTSrb2tDYkKomNE0KLnZIKIl0zjVCHmqhIIsOVsRvpDOIrxK7Lglc3qod3PdhSiMVus52WWEoY6hTHS5e0oXXkiL7oqlW9vPuu9mwODyk9NdLlyzpZ0rKIYlgqmxgG7B8LmJp2GR2MNux1btY7uZogFPzsrHYqvHVGL3OL2qowTcWRSZ+D+3wO7Qs4OBFwy4TPwX0BuY3EbQNEFODMXcSdeY/64Y8S9Q1SfPck43/131C1y+QXq9jlBcxGjbe/9DzeoTsY/ptnOfgn/x6AOFcg6hsi7B1g6vf/iHB4gvx7Pyd3cYpgaB/B8D7C0si2hBtshkhFLeFLXqs986iyQyUusyyXkCpGITCFgStcXJHbsZtWJUFr2suqkF6MaiTiFulKp0q1HBKQDM+1h9Ylgjx4bx/zJ8v6s23bm04MIcBMRLG9eyehXQOavT6lK6Eg1cpjt78mx1phCbdbnauPlX6meaDW9nScccctsRsJ29Zzh6yaP4T+fr2MjelhsQsXBKXJw7iFAmr6ApWyxLd7OXZrg8nRCMdWWKbi9FmLsWJVD1ba9tZmH1kHx1bcddTjrqOtoMyZBYtTZ/L87FyOd87lePtsnu+90odMCmMaQjE5GjI6GOLaipwrKeZ0vFlfMabUE9Pfq//uLUiKeYnrSO0EEwrTVJhmDmvwFozhW5ASwppgYex+pv7ZL3DJukipup8wEkSNgJxpUCqDfewXOffbX8JenseqLGKV9at0tTdl4JXvsO//fa15Hsq0CEojvP3lbyHzPfS88xr2wiz++EEa4weR+WusG95GM1FdtKKfG2KZMftDYOub2Vc+DdWgLmssRvMsy6Wm9WELB0c4WGxPTTEhBLEw8KVJIC18TBqGRSBMfGkRhCa+b+H7Bn7Dwg/0+yAw8QOLOBbYlsS2YornFcoPsa0Yy4wxDIWBQqgYISVCabHU4fRtomW2CY1KfntDYrsxdg6cvMJ2FZarMB3t/BDo/QkUQsnkVe9bHw+IY/0ZqTCIse0Iy9DHVQrdhuQ7KkosPNasQLfx//FmtcQ2g1LaUjt1SodYGCpiyJvm9uI0ParSjPWRNY/X3+lhOTfGgFuHek17lUxDJ4Mn42lbtcQ2ix8Izs84nL3oMDXtcuaCy2LZwg8Enm9Q8wwqdRPP37lIftNQlHpjhkoRg30RPXktkMV8jOsoXALy/hJ5f5G8v0jBm6fgLbL80OcwDMH4d/+UgZ+/TI4GJZbozYUURnu4+MX/imVC6dXvYlWWCIYnCIb24Q9PoNz8xg1bh41+k1jFeLJOXdZZjpdZDCvUwkBHq0uDKDaJIgOv7lCru3i1PF41T71WoFbNU63kqFZzNBoWfpAIkN8SpDjusGigULhOhOPEmJYkCk2C0CQMzOYDrFsxTUnOjXDcCJRASh0HqKQgjPT/0bb65r1GdWeCXa8n10vEUhoNLWIryvtUKnrQ3/NgeBi/d5hX3ioQhtDfK3UG+tIiTF9oeg1mxhcZq+zX4ncdCUJBuWawXDVZrprUPB2z5YdGM5UnlhBLncYTS4FpaE+rbemg03phjqF4CNvSlmjdN1gq61CKhbLJ/JLFYsWi5hnNpRHonMOt4joSN6pjywYWEQaJFWCZRP1DCMAKPRACYRlg6okyWlH8qQgoco4k7yooVOkTeZ2mFAsavoHn6zzYdPF8HZDbadtzuYCengbFngZuLsBxIlw3wnYicm6M68RJ3F6E60hyrm5Ta5sWq/ZX25JrOlMK/SbleanFIDQSgRBJepVIvMirWOPWj6VBFLWWMDKIY/23VAIlQanWPrVBJVDJ8VSS/pWmeEkpiGODIDBp+FZTwFsZFSrJIZZYtuS737tvvtGhiN203clOWLOia28vfPjDzbcucN998KMf6WTwnp4erXr7JsCrQ92Dxt/pwbhyWQer5bduQVwLjq0YLsUMl7bg6UyYKVxkrN65GMdSR+IHkQ4xCSNBEBqEUVv+o0yF1qRS0wJbrmkLMgoV0vNQtQaiUUd4dZRhUp/MoRT0v/oCwm+gEEgMpOXQGJykdugjulLSzDSNMEctKrJUy1G+UkSGLqahMA3I5yQFVzI6GFJI/s7npM4UMNsXPR5pGQrLUvQVJf09Mf09Mb1Jdz11uEilQ0hCFRIl4SWerBOoEIUkJiKSMT4BvvRI5z5KQ7EUECYLbUH/6SxEBgY5+gmNOqZr4rrWdS3bdC1893udfycTsW0kn9ezJr3yiq6NODiILpnc06uXGReOH4flJTg/DQsLustZ7LlKYueNhWmA6Spy7nb0AJxkAbik13xuAGfuAs78ZZyFSzjzl/EmDjP3KyVQint+6x6MsDXXphKC2V/+p0z/+hdAKfb/2dMEA6OEg+MEg+MEg2OEA6PXFGJjCAMHPZ62EUopQrTYpV5XqVoeWdVmPqXiGKkQCMiLPL5qUJZlVOLFVdCMt3OEjSF2x4mym9wcd84uUizCxz+uozLee08H1q7QJyGgNKCXRkOr3fS07q/mcloJu8yFvZcIhicJhteZLEcIfvLVH2IvXNYiN3+RsPIOYkKHPJq1ZYZfeg6zsTIN6eI/+h0ufe4PMCtLHPyTf6c9q4NjiYd1gsa+W7bNASGE2LTgtTNjvMeBnE78VkoRqIBQBTRUg6qsUo3LVGW1GX5Cko9qChNLmBiYzfLfuhaK0Zy/stvJRGwHyOXgzjt1sP9PfwpDQ+sMg+VyMDkJ4+O6i3n5sk4rSMcpLUtHR9v2ts7AdDMjcwX8icP4E3oW8/aB/binxBvPvIrhVVuW3MIM9UN3AGDVlshPn6bvJ9/HDFqe4nO/9UXmP/0wuQtn2P9nTyVOhwnC0gixm6d67F6i0ghGvYKzOIN08sT5InG+Z1uCqFcjhNDhIbj00MswrYThSGnLzVd+M2uiIRsEyk9i7iQhMbFqEKm4adFBK+/Uwmp6aruh25qJ2A5y4IAuiJEWx1gX09QVHAcGtEXWaCSTi5R1yMbSkrbYBga2NXQjYw2EQBZ6aRR6aXxo5UTU/vghTj39Vzrdq17GuXIJZ/4i3gFdfdXwqliVRQpnT2FXFpvfe/eJr1MpjdB36mWOfOVfrthn7OZ59wv/nfqtd9H35vcZ/etvEOeLyFwB6eaRboGZX/0Nov5h8u+/Q/HMm0jLRlkOyrJRlk35Iw9AAeyFGazyPMrU65VtIy2HqG8IDAPDq5LzPYRS9ELysLQJB3UNQrO6hOF7OlSCVjiENzxKoALsC6cxFy8TewuE3hKxt4gUcOpTn0IpuP8732HowkVtxyk9j4FXGuD1R38TgLuf/x8MTL+PkDFGHGPImOV9k/z4N/45AL/6H76wpZ8sE7EdZmwMHnxQTyVXLm/iC2mN/p4ebcKBttbefx/Ov79m5kDGLiMEcbEfr9iPd7A192X91rv4+RefA8Bo1LHKCxi+RzCsM05qRz7G1O/9Jwy/junVMOsVTK+qx9wAEYVYtWXcKxcwfA/Dr2MEDa780meJ+ofp++kP2P+/PljG782vvAQlGH7pOSb+4qsf2P53z7yKzBeZ+Iv/zNi3//QD21//xtsATD77x4y89NyKbXGuyBtffxVL2NzyrW8w+ONvr9ge9A8hHvp9AhUwOf9/GTx7DiVAoogFKG+EmqyRFzly1TK5ahlpGEjTIjYtZFug87lfeBC+9fxmfoEVZCEWu0QUwQsvvIRSn2ZkZAsGlVJ6oG12Vltk11nIdjrmbbfYS+dhNOqY9TIiChFRiBEGiDikfuB2ZvoucuCMIndpChEGGFGIiENEGDD/S59FWQ7F02+QP5/eR6mLU3Dl0w+DEBTfeZ3cpXOtzUKgDJOFB38NgNz5d7FqZeJcAZkrEOd0l3i9OD1f+lRlhfn4CgvxPLHS4SFpitdauay//Xu/mYVYdCuWpcfsJyfh9GntAFg9rdxVESLJjQIuzyRJ6TeepyljfWQiHuvh7zuEv+/Quttrt91N7ba7199+7F5qx+5dd3vjQ0c31c4U13BxDZchaxipJHVVpx7XKMtlluQi5bgCKFwjR17ktzy+lonYLnPbbTA6qkuWzc5qHUodkmll47T8U1pVw7ISx4BhwJFbIZeHc2eht+/qEwhkZHQJhjDoET30GD2Moqct9KVPJS4zL6+wGC8gVQyi87SDTMSuA/398MADOtF8dlZPcRnHen3qxfR9HRerlE4KWFpKvytw9u/Xptzp07oER6HQLKmdkbFX0JbaCMOMEKuYqqxgRGbY6X4yEbuOpOP3myEM9cQnp09rQbOsAXrvvAe7PK+ndlpY0MKWiVnGHsQUJv1mCSMyO56FJxOxPYJtw/79MDGh0zZnZ2F62mbRGMc5NEq/XEScm9KWmevqmI5szCzjJiATsT2GYbTKBd16qw7beP99gwsXhlD7SziNMv3+HGJxXicqug7kC1l8WcYNSyZiexghtJh99KNw++1QqZhMTw8wPT2AOyLpF2XElTm4ckUPrmVjZxk3IJmI3SDYtk44HxzUJbinpgwuXixBfwlRPAjLy3DpMjSqmBY4vQ5u0dYVNRU0AoNGoEupGCYUXF25ITPgdpk40nXPw1C7q1NSF7Vl0dFcdjcBmYjdgPT2wl13wdGjOoNJKQchRoijYaLlGt6lJZbOLlCdLROGAuE6DA4JBvYJHAcagWBmwWahbOqJbZoze2nvt1KKyBHMLaZjbq2anDlHUczLG+MeSyqPXtPJSKnrnK8WpXT/q4OWbVs7aAZKUCi28mdrNb00GhD4K6qzAuDE2s29WdLp0dvntEzfr4VSranb0hmPlNRDFlGUzIBEKybIMvWr2HnBzUTsBiafX12yTMBID9zaA/9gv774Fha027Nc1jdJHIMFhyYsVC5PQ7nUQ5sg0gX2QNfROuVLPna7ToI2krLDQSi4smRx+YpNrISe6yKZBNc0dBG8tLgiQCQFUaTrh0kpiNYqb9bUR9G86Y2k9pdIZj9Kizh+4POQvlmx0bYg58oPzkEgJXgefjUgjE09VaIhEFJimQrXlgjb0jdnnMzovV7GS7reNKCvX5vIxYLOhTXNVjtTITMMHfO3XsHM4VVB7FJqUUnnh1x6Ge65JxGXVdOmpe1pF5441nE8fgMaSTyP57VmyllNKk5pWw1Dn0tPMsFvWpI9CPR+Pa8VJyTlyn2tJd7JMQSqY8XLROxmxrJ05O2ozt1DJhVp63UolxHz8+Qry+SjSF94lqmthFyOd2YUo4Mf9IZPjETccUuDSt2k3jAIQvCbRQ8Ffgg1Tz/tc45koC/GNhWOIynkFI6lK6+6jsQQ4Ie6qmoU66KJsRSEITRCAxnrB71jSXKu0lVRHYlja+FMDakomecziqHhGyzXTObmDWZnFNGkYu5cTU+WYRiI0gDF2wYYGMtjFlxdWDGMqC0EXLnioypVRBhi503cPpdc0UJYbaIURfpvywIn8RLvhCWyukspxPYU2UzFEVrWnmlem6dbKd1NjtIlbv04qZglD4UGotHp7jMRy2hhGK3gtdFR7f4E/TSt1bTVdvGiju+IIt19yec/UKLDsmCgL2agJ2xF7LanIXRwUxdMRSHXZh2kT/lwVUykEOAr8NtWJa8muvIuStEvBGN5OHrQJHSK/G1V8JHP7IOeHopjPeR7zDXqU1qARRwXqFYH8DxtuC4swEIZ4rCtd5YMWykFMinHupaxlv4bUn1I/17LQGkaUW37We+z18xOjLcJoa02a+NKwBHcWHFiOzHvZMYWsG2dq1kqweHDusvw/e/DwYNa0Obm1u4iGIa23Gxbi05aYmiz3QvQd2vabRNCD/hNTq5Mgk8txXaLwTBa1Sil1EvaJXIccF1sITBfeonxe9cporhGU9LwlvHx1q5rNW28el4yZBWsFKXUKky1IW1O2vMKgtb31hK81WlooD+bnpIQ+m/f16d2sxU56WoRU0r9JfCXx44d+/z1bktGG46j76pbb9VLWgMtHSeyLB3OsV7J7fTz6UB3OtaSJo8qpV/DUN+trqv3lwpiF2EYWld7e699X0q1/iWp+KUitdZng4CmVXjqlF43P98SwtXPhnRfaU9uq21M22ZZrcU0r1+F9a4WsYw9QloDbac+f5MgxOY1Wgit7a6rDeSpKfjkJ7XIpNofhq3nShy3BDIVINdtjcevHl5LLcn0eRK1RX2kz6DU+vQ8bY0Gwdpt7fy/0BmZiGVk3EAIoQ3l7SxuYpqb219q4aXCl4pfewRG2sZ2J2dqHWrKlU7bl4lYRkbGttDe9d26MzOWG39mJTdCSGJGRsZNTCZiGRkZe5pMxDIyMvY0mYhlZGTsaTIRy8jI2NPsiSnbhBAVYG/P2aYZBq5c70ZsEzfKuWTn0V0cU0p1FDq8V0Is3lFK3Xe9G3GtCCFeuxHOA26cc8nOo7sQQrzW6Xey7mRGRsaeJhOxjIyMPc1eEbFnrncDtokb5TzgxjmX7Dy6i47PY08M7GdcP4QQDwNLwHGl1NNX+dwTV9uekbEWQojjSqmT62zb1LXXdZaYEOJhIcQJIcQTW9neLWziPB5Llqd2u22bRQhxHEAp9SKwlL5f43MngPt3s22dsonf43jymYd3u22d0sE98thut60Tkuvm6+ts29S1B10mYhs1vJMTu55s4jxOAC8qpZ4BDifvu5FH0U9CgCmgW9t5VTZ53TyulHoe/Xt05XUFm75HppLtU918LkkbF9bZvOlrr6tEjI0bvlduqo3aebht3VTyvhspsfIiG1r9gaQ78OLuNWlLXPX3SKyvMwBKqafX6950CZu5B1Lr/nCXn8vV2PDaS+k2Eduo4Zs+sevMVduplHomscIAjgMdx8Z0EYPXuwGbYKPr5n5gKOlSdvUwBRtfWyfRFtgZ1rdybii6TcRuKhJT/4Uuflou0RKpEjDfvnGPWGGbZT79HfbCuNh6CCFK6N/ta8DXhRDdauVvxFWvvXa6TcQ2avimT+w6s9l2nuhyj96ztLq6h4EXoXmjgB4/SgfDu3ksaaPf4wy6a0by2s1Oio3O5THgy8l19QiwpwS57dpa89pbi24TsY1umk2f2HVmo/NACPFYKmDdOrDfZpmcAJbaLMbvJdufTwbDB9E3VLey0e/x4qrtr+5q6zpjw2srJR38372mdUby8LtvleWbXlvrXXsf3E+3xYklbuEp9KDkM8m615VS9663vRu52nkkP8xz6DGLQeCRG6hb1pVs8rpaSLZ3s3W8mXN5Itk+2M33yHbRdSKWkZGR0Qnd1p3MyMjI6IhMxDIyMvY0e6WeWEZGxg1IMqj/KHo88sxWxiOzMbGMjIwdY3WC9+qkbiHEYaXUVOLsek0p1bE3NetOZlwzSaT7GSHEU0nc2GNJxPjVvnNYCPHcFo711Gai6tP9J+15QQjxtaRdL3R6zIytsTrBe628T6VUGp/HVgQMsu5kxjaglDophDgJPNsW33PVlJfk6fv5LRzuWTaXM3tCKfVI0pbHgSeVUktCiKkNvpexTSilXlx1HTwKpA+RNO/zZGKdbfl3ySyxjG0nCbx88WopL8m2raTEbPZp3R53d7jtKZ+J2DaRWOCH296fWCvoto318j4Pk4lYRpdxQim1lFhbDwshXk/rW63KTngKmjfDiXRJ1j2WrH8sef9Esm1FGk26fnXtrLSbktxkJ1evz7h2Eqv7RNJ1P5Gs67hLmFQO2XJmQSZiGdvJCaGLPDafzkla0pRSKq2f9rVk/RQtq+rRZF1aA+uJ5DtpRYZvAieT7U0LKzlWuv7IOm06TnenEe1pkt/0SbS1u1HWyY7kPmcilrGdvKiUepLE8lmnOzm1xvovAw8JIV5HX9z3szIh+xOs3d04DJSSAeP1HAkP0WaJZWwvbSl06/3e7exI7nMmYhnbTjKgW6J1wbaPkwyu0aU7oZR6Msn9O4G2nNov9jdYe/zsVVoW2/9epzn3ZXmpO0O7tzGxyFaMia1O8O4kqbujdmRxYhnXSnIxPwc8jxaWQeBxdGL7VGJhfR64j6Rr2fadh9DjXKmwnUy+8wTagkrjiZrvk+88kngb0/W0i1ViFZxAd18fvxkSoW9WMhHL2HGEEM+l4Q4ZGdtN1p3M2FGSrsPxTYyXZGRsicwSy8jI2NNkllhGRsaeJhOxjIyMPU0mYhkZGXuaTMQyMjL2NJmIZWRk7GkyEcvIyNjT/H8yrqLtOD3iNAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 324x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(4.5,3.))\n",
    "\n",
    "\n",
    "if GAME == 'kuhn':\n",
    "    plot(ax, get_ib_data(k='20', et='bal', st='coin'), 'red', '--', '$k=20$')\n",
    "    plot(ax, get_ib_data(k='10', et='bal', st='coin'), 'blue', '-', '$k=10$')\n",
    "    plot(ax, get_ib_data(k='1', et='bal', st='coin'), 'green', '-.', '$k=1$')\n",
    "    plot(ax, get_ib_data(k='0.5', et='bal', st='coin'), 'purple', ':', '$k=0.5$')\n",
    "\n",
    "    ax.grid()\n",
    "    ax.legend()\n",
    "    ax.set_title(\"Kuhn poker (ours, balanced $h^t$)\")\n",
    "    ax.set_xlabel(\"Episode $T$\")\n",
    "    ax.set_ylabel(\"Average exploitability\")\n",
    "    ax.set_xlim((10,10e6))\n",
    "    fig.savefig(\"kuhn_bal_coin.pdf\", bbox_inches='tight')\n",
    "else:\n",
    "    assert GAME == 'leduc'\n",
    "    plot(ax, get_ib_data(k='20', et='bal', st='coin'), 'red', '--', '$k=20$')\n",
    "    plot(ax, get_ib_data(k='10', et='bal', st='coin'), 'blue', '-', '$k=10$')\n",
    "    plot(ax, get_ib_data(k='1', et='bal', st='coin'), 'green', '-.', '$k=1$')\n",
    "    plot(ax, get_ib_data(k='0.5', et='bal', st='coin'), 'purple', ':', '$k=0.5$')\n",
    "    \n",
    "#     plot(ax, get_nfsp_data(), 'red', '--', 'NFSP')\n",
    "#     plot(ax, get_qpg_data(), 'green', '-.', 'Policy gradient ($\\\\nabla^{\\\\textrm{QPG}}$)')\n",
    "#     plot(ax, get_rpg_data(), 'purple', ':', 'Policy gradient ($\\\\nabla^{\\\\textrm{RPG}}$)')\n",
    "#     fig.legend()\n",
    "    ax.grid()\n",
    "    ax.legend()\n",
    "    ax.set_title(\"Leduc poker (ours, balanced $h^t$)\")\n",
    "    ax.set_xlabel(\"Episode $T$\")\n",
    "    ax.set_ylabel(\"Average exploitability\")\n",
    "    ax.set_xlim((10,10e6))\n",
    "    fig.savefig(\"leduc3_bal_coin.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 324x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(4.5,3.))\n",
    "\n",
    "\n",
    "if GAME == 'kuhn':\n",
    "    plot(ax, get_mccfr_data(k='0'), 'red', '-', '$\\epsilon=0.0$')\n",
    "    plot(ax, get_mccfr_data(k='0.1'), 'blue', ':', '$\\epsilon=0.1$')\n",
    "    plot(ax, get_mccfr_data(k='0.6'), 'purple', '--', '$\\epsilon=0.6$')    \n",
    "\n",
    "    ax.grid()\n",
    "    ax.legend()\n",
    "    ax.set_title(\"Kuhn poker (MCCFR)\")\n",
    "    ax.set_xlabel(\"Episode $T$\")\n",
    "    ax.set_ylabel(\"Average exploitability\")\n",
    "    ax.set_xlim((10,10e6))\n",
    "    fig.savefig(\"kuhn_mccfr.pdf\", bbox_inches='tight')\n",
    "else:\n",
    "    assert GAME == 'leduc'\n",
    "    plot(ax, get_mccfr_data(k='0'), 'red', '-', '$\\epsilon=0.0$')\n",
    "    plot(ax, get_mccfr_data(k='0.1'), 'blue', ':', '$\\epsilon=0.1$')\n",
    "    plot(ax, get_mccfr_data(k='0.6'), 'purple', '--', '$\\epsilon=0.6$')    \n",
    "    \n",
    "#     plot(ax, get_nfsp_data(), 'red', '--', 'NFSP')\n",
    "#     plot(ax, get_qpg_data(), 'green', '-.', 'Policy gradient ($\\\\nabla^{\\\\textrm{QPG}}$)')\n",
    "#     plot(ax, get_rpg_data(), 'purple', ':', 'Policy gradient ($\\\\nabla^{\\\\textrm{RPG}}$)')\n",
    "#     fig.legend()\n",
    "    ax.grid()\n",
    "    ax.legend()\n",
    "    ax.set_title(\"Leduc poker (MCCFR)\")\n",
    "    ax.set_xlabel(\"Episode $T$\")\n",
    "    ax.set_ylabel(\"Average exploitability\")\n",
    "    ax.set_xlim((10,10e6))\n",
    "    fig.savefig(\"leduc3_mccfr.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plots/plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Populating the interactive namespace from numpy and matplotlib\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/gfarina/miniconda3/envs/py3/lib/python3.8/site-packages/IPython/core/magics/pylab.py:159: UserWarning: pylab import has clobbered these variables: ['plot']\n",
      "`%matplotlib` prevents importing * from pylab and numpy\n",
      "  warn(\"pylab import has clobbered these variables: %s\"  % clobbered +\n"
     ]
    }
   ],
   "source": [
    "%pylab inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "metadata": {},
   "outputs": [],
   "source": [
    "import csv"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/gfarina/miniconda3/envs/py3/lib/python3.8/_collections_abc.py:832: MatplotlibDeprecationWarning: Support for setting the 'text.latex.preamble' or 'pgf.preamble' rcParam to a list of strings is deprecated since 3.3 and will be removed two minor releases later; set it to a single string instead.\n",
      "  self[key] = other[key]\n"
     ]
    }
   ],
   "source": [
    "# mpl.use(\"pgf\")\n",
    "plt.rcParams.update({\n",
    "    \"font.family\": \"serif\",  # use serif/main font for text elements\n",
    "        \"text.usetex\": True,     # use inline math for ticks\n",
    "        \"pgf.rcfonts\": False,    # don't setup fonts from rc parameters\n",
    "        \"pgf.preamble\": [\n",
    "            \"\\\\usepackage{times}\",\n",
    "            \"\\\\usepackage[T1]{fontenc}\",\n",
    "            \"\\\\usepackage{bm}\",\n",
    "            \"\\\\usepackage{amsmath}\",\n",
    "            \"\\\\usepackage{amssymb}\",\n",
    "    ],\n",
    "    \"pgf.texsystem\": \"pdflatex\",\n",
    "})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "from os import listdir\n",
    "from os.path import isfile, join\n",
    "import json\n",
    "import re"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "metadata": {},
   "outputs": [],
   "source": [
    "# GAME='kuhn'\n",
    "GAME='leduc'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_ib_data(k,et,st):\n",
    "    curves = []\n",
    "#     print(\">>>> IB <<<<\")\n",
    "    for f in listdir('.'):\n",
    "        if isfile(join('.', f)) and f.startswith('ib__') and GAME in f and ('k%s_' % k) in f and et in f and st in f:\n",
    "            print(f)\n",
    "            d = open(f).read()\n",
    "            d = d[:-8] + d[-7:]\n",
    "            curves += [json.loads(d)[\"data\"]]\n",
    "    return curves\n",
    "def get_mccfr_data(k):\n",
    "    curves = []\n",
    "#     print(\">>>> MCCFR <<<<\")\n",
    "    for f in listdir('.'):\n",
    "        if isfile(join('.', f)) and f.startswith('os_mccfr__') and GAME in f and ('k%s_' % k) in f :\n",
    "#             print(f)\n",
    "            d = open(f).read()\n",
    "            d = d[:-8] + d[-7:]\n",
    "            curves += [json.loads(d)[\"data\"]]\n",
    "    return curves"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 72,
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_nfsp_data():\n",
    "    reg = r\"\\[(\\d+)\\] Exploitability AVG ([\\d.]+)\"\n",
    "    curves = []\n",
    "    for f in listdir('.'):\n",
    "        if isfile(join('.', f)) and GAME + '_nsfp' in f:\n",
    "            d = open(f).readlines()\n",
    "            curves += [[]]\n",
    "            for line in d:\n",
    "                matches = re.search(reg, line)\n",
    "                if matches is not None:\n",
    "                    curves[-1] += [{\n",
    "                        'iteration': int(matches[1]),\n",
    "                        'exploitability': float(matches[2])\n",
    "                    }]\n",
    "    return curves\n",
    "def get_qpg_data():\n",
    "    reg = r\"(\\d+): ([\\d.]+)\"\n",
    "    curves = []\n",
    "    for f in listdir('.'):\n",
    "        if isfile(join('.', f)) and GAME + '_qpg_' in f:\n",
    "            d = open(f).readlines()\n",
    "            curves += [[]]\n",
    "            for line in d:\n",
    "                matches = re.search(reg, line)\n",
    "                if matches is not None:\n",
    "                    curves[-1] += [{\n",
    "                        'iteration': int(matches[1]),\n",
    "                        'exploitability': float(matches[2])\n",
    "                    }]\n",
    "    return curves\n",
    "def get_rpg_data():\n",
    "    reg = r\"(\\d+): ([\\d.]+)\"\n",
    "    curves = []\n",
    "    for f in listdir('.'):\n",
    "        if isfile(join('.', f)) and GAME + '_rpg_' in f:\n",
    "            d = open(f).readlines()\n",
    "            curves += [[]]\n",
    "            for line in d:\n",
    "                matches = re.search(reg, line)\n",
    "                if matches is not None:\n",
    "                    curves[-1] += [{\n",
    "                        'iteration': int(matches[1]),\n",
    "                        'exploitability': float(matches[2])\n",
    "                    }]\n",
    "    return curves"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 137,
   "metadata": {},
   "outputs": [],
   "source": [
    "if GAME == 'leduc':\n",
    "    def get_rpg_data():\n",
    "        curves = [[], [], [], [], []]\n",
    "        for row in csv.DictReader(open(\"rpg_leduc2p.csv\"), delimiter=',', quotechar='\"'):\n",
    "            if row['critic_learning_rate'] == '0.01' and row['batch_size'] == '128' and row['num_critic_before_pi'] == '64' and row['pi_learning_rate'] == '0.05':\n",
    "                curves[int(row['replica'])] += [{'iteration': int(row['episode']), 'exploitability': float(row['expl'])}]\n",
    "        for x in curves:\n",
    "            print(len(x))\n",
    "        return curves\n",
    "    def get_qpg_data():\n",
    "        curves = [[], [], [], [], []]\n",
    "        for row in csv.DictReader(open(\"qpg_leduc2p.csv\"), delimiter=',', quotechar='\"'):\n",
    "            if row['critic_learning_rate'] == '0.01' and row['batch_size'] == '64' and row['num_critic_before_pi'] == '128' and row['pi_learning_rate'] == '0.05':\n",
    "                curves[int(row['replica'])] += [{'iteration': int(row['episode']), 'exploitability': float(row['expl'])}]\n",
    "        for x in curves:\n",
    "            print(len(x))\n",
    "        return curves"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 138,
   "metadata": {},
   "outputs": [],
   "source": [
    "def stdup(y):\n",
    "    return np.max(y) #np.mean(y) + 2*np.std(y)\n",
    "def stddown(y):\n",
    "    return np.min(y) #np.mean(y) - 2*np.std(y)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 139,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot(ax, data, color, ls, label, xxx=False):\n",
    "    N = len(data[0])\n",
    "    print(N)\n",
    "    xs = [dp['iteration'] for dp in data[0]]\n",
    "    ys = [[] for _ in range(N)]\n",
    "\n",
    "    for curve in data:\n",
    "        for i, dp in enumerate(curve):\n",
    "            if i >= len(xs):\n",
    "                continue\n",
    "            iteration = dp['iteration']\n",
    "#             if iteration > 10**7:\n",
    "#                 continue\n",
    "            exploitab = dp['exploitability']\n",
    "\n",
    "            assert xs[i] == iteration\n",
    "            ys[i] += [exploitab]\n",
    "\n",
    "#     print(ys)\n",
    "    if xxx:\n",
    "        xs = xs[:500]\n",
    "        ys = ys[:500]\n",
    "        \n",
    "    ax.semilogy(xs, [np.mean(y) for y in ys], color=color, ls=ls, label=label)\n",
    "    ax.fill_between(xs, [stdup(y) for y in ys], [stddown(y) for y in ys], color=color, alpha=.2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 141,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ib__45_k10_uni_conv_leduc3.json\n",
      "ib__42_k10_uni_conv_leduc3.json\n",
      "ib__41_k10_uni_conv_leduc3.json\n",
      "ib__43_k10_uni_conv_leduc3.json\n",
      "ib__44_k10_uni_conv_leduc3.json\n",
      "1001\n",
      "998\n",
      "500\n",
      "0\n",
      "0\n",
      "500\n",
      "500\n",
      "500\n",
      "1000\n",
      "500\n",
      "1000\n",
      "500\n",
      "1000\n",
      "1000\n",
      "1001\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 324x237.6 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(4.5,3.3))\n",
    "\n",
    "if GAME == 'kuhn':\n",
    "    plot(ax, get_ib_data(k=10, et='uni', st='conv'), 'blue', '-', 'Ours ($k\\!=\\!10$, unif. $h^t$)')\n",
    "    plot(ax, get_nfsp_data(), 'red', '--', 'NFSP')\n",
    "    plot(ax, get_qpg_data(), 'green', '-.', 'Policy gradient ($\\\\nabla^{\\\\textrm{QPG}}$)')\n",
    "    plot(ax, get_rpg_data(), 'purple', ':', 'Policy gradient ($\\\\nabla^{\\\\textrm{RPG}}$)', True)\n",
    "    plot(ax, get_mccfr_data('0.1'), 'black', ':', 'MCCFR')\n",
    "    \n",
    "    ax.text(2.0e6, 0.0052, \"Ours ($k=10$, unform $h^t$)\", rotation=-7)\n",
    "    ax.text(.8e6, 0.011, \"Online MCCFR ($\\epsilon=0.1$)\", rotation=-8)\n",
    "    ax.text(1.6e6, 0.03, \"NFSP\", rotation=-45)\n",
    "    ax.text(3.5e6, 0.07, \"PG ($\\\\nabla^{\\\\textrm{QPG}}$)\", rotation=-20)\n",
    "    ax.text(3.7e6, 0.030, \"PG ($\\\\nabla^{\\\\textrm{RPG}}$)\", rotation=-15)\n",
    "    \n",
    "    ax.grid()\n",
    "#     ax.legend(fontsize='small',bbox_to_anchor=(0.02, 0.81, .96, 0.95), loc=3,\n",
    "#        ncol=2, mode=\"expand\", borderaxespad=0.)\n",
    "    ax.set_title(\"Kuhn poker\")\n",
    "    ax.set_xlabel(\"Episodes $T$\")\n",
    "    ax.set_ylabel(\"Average exploitability\")\n",
    "    ax.set_xlim((10,10e6))\n",
    "    fig.savefig(\"kuhn_nash.pdf\", bbox_inches='tight')\n",
    "else:\n",
    "    assert GAME == 'leduc'\n",
    "    \n",
    "    plot(ax, get_ib_data(k=10, et='uni',st='conv'), 'blue', '-', 'Ours ($k=10$, unif. $h^t$)')\n",
    "    plot(ax, get_nfsp_data(), 'red', '--', 'NFSP')\n",
    "    plot(ax, get_qpg_data(), 'green', '-.', 'Policy gradient ($\\\\nabla^{\\\\textrm{QPG}}$)', True)\n",
    "    plot(ax, get_rpg_data(), 'purple', ':', 'Policy gradient ($\\\\nabla^{\\\\textrm{RPG}}$)', True)\n",
    "    plot(ax, get_mccfr_data('0.1'), 'black', ':', 'MCCFR')\n",
    "    \n",
    "    ax.text(0.9e6, 0.11, \"Ours ($k=10$, unform $h^t$)\", rotation=-12)\n",
    "    ax.text(2.0e6, 0.18, \"Online MCCFR ($\\epsilon=0.1$)\", rotation=-5)\n",
    "    ax.text(2e6, 0.30, \"NFSP\", rotation=-18)\n",
    "    ax.text(.6e7, .32, \"PG ($\\\\nabla^{\\\\textrm{QPG}}$)\", rotation=0)\n",
    "    ax.text(.5e7, .89, \"PG ($\\\\nabla^{\\\\textrm{RPG}}$)\", rotation=-5)\n",
    "    \n",
    "    ax.grid()\n",
    "#     ax.legend(fontsize='small',bbox_to_anchor=(0.02, 0.81, .96, 0.95), loc=3,\n",
    "#        ncol=2, mode=\"expand\", borderaxespad=0.)\n",
    "    ax.set_title(\"Leduc poker\")\n",
    "    ax.set_xlabel(\"Episodes $T$\")\n",
    "    ax.set_ylabel(\"Average exploitability\")\n",
    "    ax.set_xlim((10,10e6))\n",
    "    fig.savefig(\"leduc3_nash.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 129,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ib__44_k20_uni_conv_leduc3.json\n",
      "ib__42_k20_uni_conv_leduc3.json\n",
      "ib__45_k20_uni_conv_leduc3.json\n",
      "ib__43_k20_uni_conv_leduc3.json\n",
      "ib__41_k20_uni_conv_leduc3.json\n",
      "1001\n",
      "[1, 10001, 20001, 30001, 40001, 50001, 60001, 70001, 80001, 90001]\n",
      "[2.37361, 1.3316620000000001, 1.0196231999999998, 0.8674050000000001, 0.7890179999999999, 0.733273, 0.6844066, 0.6441676, 0.6126532, 0.586345]\n"
     ]
    },
    {
     "ename": "ValueError",
     "evalue": "zero-size array to reduction operation maximum which has no identity",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mValueError\u001b[0m                                Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-129-6318f974828d>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m     17\u001b[0m \u001b[0;32melse\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     18\u001b[0m     \u001b[0;32massert\u001b[0m \u001b[0mGAME\u001b[0m \u001b[0;34m==\u001b[0m \u001b[0;34m'leduc'\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 19\u001b[0;31m     \u001b[0mplot\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0max\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mget_ib_data\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mk\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'20'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0met\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'uni'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mst\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'conv'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m'red'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m'--'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m'$k=20$'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     20\u001b[0m     \u001b[0mplot\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0max\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mget_ib_data\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mk\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'10'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0met\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'uni'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mst\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'conv'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m'blue'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m'-'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m'$k=10$'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     21\u001b[0m     \u001b[0mplot\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0max\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mget_ib_data\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mk\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'1'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0met\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'uni'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mst\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'conv'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m'green'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m'-.'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m'$k=1$'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m<ipython-input-127-314290529d33>\u001b[0m in \u001b[0;36mplot\u001b[0;34m(ax, data, color, ls, label)\u001b[0m\n\u001b[1;32m     22\u001b[0m     \u001b[0mprint\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mmean\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0my\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mfor\u001b[0m \u001b[0my\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mys\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;36m10\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     23\u001b[0m     \u001b[0max\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msemilogy\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mxs\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m[\u001b[0m\u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mmean\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0my\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mfor\u001b[0m \u001b[0my\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mys\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mcolor\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mcolor\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mls\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mls\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlabel\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mlabel\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 24\u001b[0;31m     \u001b[0max\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mfill_between\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mxs\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m[\u001b[0m\u001b[0mstdup\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0my\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mfor\u001b[0m \u001b[0my\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mys\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m[\u001b[0m\u001b[0mstddown\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0my\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mfor\u001b[0m \u001b[0my\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mys\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mcolor\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mcolor\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0malpha\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m.2\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[0;32m<ipython-input-127-314290529d33>\u001b[0m in \u001b[0;36m<listcomp>\u001b[0;34m(.0)\u001b[0m\n\u001b[1;32m     22\u001b[0m     \u001b[0mprint\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mmean\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0my\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mfor\u001b[0m \u001b[0my\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mys\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;36m10\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     23\u001b[0m     \u001b[0max\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msemilogy\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mxs\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m[\u001b[0m\u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mmean\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0my\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mfor\u001b[0m \u001b[0my\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mys\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mcolor\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mcolor\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mls\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mls\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlabel\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mlabel\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 24\u001b[0;31m     \u001b[0max\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mfill_between\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mxs\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m[\u001b[0m\u001b[0mstdup\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0my\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mfor\u001b[0m \u001b[0my\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mys\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m[\u001b[0m\u001b[0mstddown\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0my\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mfor\u001b[0m \u001b[0my\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mys\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mcolor\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mcolor\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0malpha\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m.2\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[0;32m<ipython-input-111-856a04dc419c>\u001b[0m in \u001b[0;36mstdup\u001b[0;34m(y)\u001b[0m\n\u001b[1;32m      1\u001b[0m \u001b[0;32mdef\u001b[0m \u001b[0mstdup\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0my\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 2\u001b[0;31m     \u001b[0;32mreturn\u001b[0m \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mmax\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0my\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;31m#np.mean(y) + 2*np.std(y)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      3\u001b[0m \u001b[0;32mdef\u001b[0m \u001b[0mstddown\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0my\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      4\u001b[0m     \u001b[0;32mreturn\u001b[0m \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mmin\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0my\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;31m#np.mean(y) - 2*np.std(y)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m<__array_function__ internals>\u001b[0m in \u001b[0;36mamax\u001b[0;34m(*args, **kwargs)\u001b[0m\n",
      "\u001b[0;32m~/miniconda3/envs/py3/lib/python3.8/site-packages/numpy/core/fromnumeric.py\u001b[0m in \u001b[0;36mamax\u001b[0;34m(a, axis, out, keepdims, initial, where)\u001b[0m\n\u001b[1;32m   2665\u001b[0m     \u001b[0;36m5\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   2666\u001b[0m     \"\"\"\n\u001b[0;32m-> 2667\u001b[0;31m     return _wrapreduction(a, np.maximum, 'max', axis, None, out,\n\u001b[0m\u001b[1;32m   2668\u001b[0m                           keepdims=keepdims, initial=initial, where=where)\n\u001b[1;32m   2669\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/miniconda3/envs/py3/lib/python3.8/site-packages/numpy/core/fromnumeric.py\u001b[0m in \u001b[0;36m_wrapreduction\u001b[0;34m(obj, ufunc, method, axis, dtype, out, **kwargs)\u001b[0m\n\u001b[1;32m     88\u001b[0m                 \u001b[0;32mreturn\u001b[0m \u001b[0mreduction\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0maxis\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0maxis\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mout\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mout\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mpasskwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     89\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 90\u001b[0;31m     \u001b[0;32mreturn\u001b[0m \u001b[0mufunc\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mreduce\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mobj\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0maxis\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdtype\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mout\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mpasskwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     91\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     92\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mValueError\u001b[0m: zero-size array to reduction operation maximum which has no identity"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 324x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(4.5,3.))\n",
    "\n",
    "\n",
    "if GAME == 'kuhn':\n",
    "    plot(ax, get_ib_data(k='20', et='uni', st='conv'), 'red', '--', '$k=20$')\n",
    "    plot(ax, get_ib_data(k='10', et='uni', st='conv'), 'blue', '-', '$k=10$')\n",
    "    plot(ax, get_ib_data(k='1', et='uni', st='conv'), 'green', '-.', '$k=1$')\n",
    "    plot(ax, get_ib_data(k='0.5', et='uni', st='conv'), 'purple', ':', '$k=0.5$')\n",
    "\n",
    "    ax.grid()\n",
    "    ax.legend()\n",
    "    ax.set_title(\"Kuhn poker (ours, uniform $h^t$)\")\n",
    "    ax.set_xlabel(\"Episode $T$\")\n",
    "    ax.set_ylabel(\"Average exploitability\")\n",
    "    ax.set_xlim((10,10e6))\n",
    "    fig.savefig(\"kuhn_uni_conv.pdf\", bbox_inches='tight')\n",
    "else:\n",
    "    assert GAME == 'leduc'\n",
    "    plot(ax, get_ib_data(k='20', et='uni', st='conv'), 'red', '--', '$k=20$')\n",
    "    plot(ax, get_ib_data(k='10', et='uni', st='conv'), 'blue', '-', '$k=10$')\n",
    "    plot(ax, get_ib_data(k='1', et='uni', st='conv'), 'green', '-.', '$k=1$')\n",
    "    plot(ax, get_ib_data(k='0.5', et='uni', st='conv'), 'purple', ':', '$k=0.5$')\n",
    "    \n",
    "#     plot(ax, get_nfsp_data(), 'red', '--', 'NFSP')\n",
    "#     plot(ax, get_qpg_data(), 'green', '-.', 'Policy gradient ($\\\\nabla^{\\\\textrm{QPG}}$)')\n",
    "#     plot(ax, get_rpg_data(), 'purple', ':', 'Policy gradient ($\\\\nabla^{\\\\textrm{RPG}}$)')\n",
    "#     fig.legend()\n",
    "    ax.legend()\n",
    "    ax.grid()\n",
    "    ax.set_title(\"Leduc poker (ours, uniform $h^t$)\")\n",
    "    ax.set_xlabel(\"Episode $T$\")\n",
    "    ax.set_ylabel(\"Average exploitability\")\n",
    "    ax.set_xlim((10,10e6))\n",
    "    fig.savefig(\"leduc3_uni_conv.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ib__41_k20_uni_coin_kuhn.json\n",
      "ib__44_k20_uni_coin_kuhn.json\n",
      "ib__43_k20_uni_coin_kuhn.json\n",
      "ib__45_k20_uni_coin_kuhn.json\n",
      "ib__42_k20_uni_coin_kuhn.json\n",
      "ib__41_k10_uni_coin_kuhn.json\n",
      "ib__45_k10_uni_coin_kuhn.json\n",
      "ib__44_k10_uni_coin_kuhn.json\n",
      "ib__43_k10_uni_coin_kuhn.json\n",
      "ib__42_k10_uni_coin_kuhn.json\n",
      "ib__45_k1_uni_coin_kuhn.json\n",
      "ib__43_k1_uni_coin_kuhn.json\n",
      "ib__42_k1_uni_coin_kuhn.json\n",
      "ib__41_k1_uni_coin_kuhn.json\n",
      "ib__44_k1_uni_coin_kuhn.json\n",
      "ib__42_k0.5_uni_coin_kuhn.json\n",
      "ib__45_k0.5_uni_coin_kuhn.json\n",
      "ib__43_k0.5_uni_coin_kuhn.json\n",
      "ib__41_k0.5_uni_coin_kuhn.json\n",
      "ib__44_k0.5_uni_coin_kuhn.json\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAATcAAADdCAYAAADeijViAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8vihELAAAACXBIWXMAAAsTAAALEwEAmpwYAABpjklEQVR4nO29eZxc51nn+33PUnVqr65eJbW2lmTLuy3LdmKTxCRyQiCBEJQEAsxkBmKHnRkgngx3Zi73wgSby4WZuQzEMGDWIbEDGZzABCuO4+y2LMurvKmtpdWt3qprX8723j/eU9XVraW7pW51t3y+/shdy6lz3rP9zvM+z/M+r5BSEhISEnK5oa12A0JCQkJWglDcQkJCLktCcQsJCbksCcUtJCTksiQUt5CQkMuSUNxCQkIuS0JxWyWEEENCiIeEEE8LIfZ1fP6oEOIzQoihBX6/Twgxs/ItvTTbFELsX4n1XiqEEHuEEHcLIT5zCbaVDa6TfWf57r6OZc74/s1EKG6rhJRyGHgUOCilPADqggQ+I6W8J/j+fL8/ABxc8Yaeuc3ztutCEELcLaV8eLnXu9IIIY52vP0U8Dkp5T0rvV0pZSH4e2Bee4aAPUKIodYyCz0kL2dCcVtb7FsHN3l+OVcWCPp65eaO19mWoKwieeDR1oMxEL8VF9u1SihuawQhxH3zhS3o6hwNXg/N78J2LLOnszvU6j4Gn+87W1epY5l9wb/7OoVGCLE/+Hz/Obo/+4QQR1vfBV2yfUKITwZdov2t74Pud3b+OgLuBuZbIGds+3zH4izbujF4vafVTTsXC6z3nMdRCLEHeLrjdS44BkPn2Yf57fzA/PUHbdhzPtdE8Hkh+M3dwfYB9gGH5h3rcx33y55Q3NYAgb9p33wRkVIeIugGBk/jz57t98FyhdbvO7uswevCWdbd6mK2usWfBf44aM8eYEhKeSAQ3A+dRZyyUsodUsoDwfI7gvU8ALSEehhlTdx7Hqvmls4u+Lm2fb5jMX9bwI8F+3UIeOoc2+08duda7zmP47zfHQLyUsoHpJTD59mH+cfkC/PXD+wP1vcQ57a69gFPdZzD1rktAENArmPZQof4vakIxW31GQou+o8DF+KMbgnD9BK/A+b4bw4xe5PcAxzqWOxox3cIIe5G3UQtPgJMt27qju9yUspDC/kP53HebZ+Hzm19Fng6sLSWw0e44HGcx/n24WzHpHP9rdfn6/7fhXqIgDrW7W5oS2A7ln2KuefqTUMobqtP59P/gBDik0v58fn8PMvsA+q0Bj4HfKTDmssCh4Kb9pCU8q7g8+Xyz+UWXmTOtoZR/rBHURbQRbFMx7G1D2cck3nrX8y2Ov17H2Jet/4sLGadlx2huK0t7gU+Na8LWOh4fwvL7ENprTvw47RukoeAzq7MLR3ftW7Ge4H7OpZvCRpL7AZl570/37YXeyzullIWAov4vrN0qeez3Mf4vMfvYgjaWTjL5+c65kMscxBovRCK2yoRiMldwN55F+Yw8JWOzz4DfDjw9eSBewKH/R5gKHDgt9b1oYW+O0tTWr6+e1Bd4zn+pcAf+JnAl7QvaO/+oJ13CyE+GSzfcpS3nfHBsncvcCge7XScn2vbCxyLM7YVOO/3AMMdaRFPn8NJfzHH+O55y2UXcfzuDtpzvvN0T3Bu5rd3L8oibXEI2BtY/mdjx3m+u6wRYT23Ny9CiKellDcvvOSKtmEIlQLzwIILL8/29ryZbnahovD3rnY7VoPQcgtZVQKrLHspthUI6bInIa9VAktxxUdMrFVCcXuTElz4Q4voNq44Usr7xaUZfjW0zEGWNUvLBbHESPVlRdgtDQkJuSwJLbeQkJDLklDcQkJCLkuM1W7AxdDT0yO3bdu22s24aKrVKolEYrWbsSxcLvsS7sfa4umnn56SUvYu5TfrWty2bdvGwYOXtOrPivD4449z5513rnYzloXLZV/C/VhbCCGOL/U3Ybc0JCTksiQUt5CQkMuSdSluQoj3CyEeKBaLq92UkJCQNcq69LlJKR8BHtm7d+/HV7stISHLgeM4jIyM0Gg0lnW9mUyGI0eOLOs6VxLLshgcHMQ0zYte17oUtxaFwmq3ICRkeRgZGSGVSrFt2zaEEMu23nK5TCqVWrb1rSRSSqanpxkZGWH79u0Xvb512S1tMXnyFLVSbbWbERJy0TQaDbq7u5dV2NYbQgi6u7uXzXpd1+IWcyVHvvvyajcjJGRZeDMLW4vlPAbrWtzG+yeQfjg2NiRkOTh06BB33XXXwgsuQKFQ4NChQzz88MPce+9staWHH36YAwcO8MADl6S61foWt5CQkOUjm82yZ8/FzyXzuc99joMHD7J/vyr08sADD/Dww2pit3371FQSBw4sS2Hi87KuxS1TTENouYWELAsHDhzgrrvualtdF8rdd9/N3XerSlrDw8MMDQ3x1FNPMTSkigoPDQ1x6NDK1wtdl9FSIcT7gff3aX34q92YkJCV4GxDpj78YfjZn4VaDb7/+8/8/mMfU/+mpiCwmmKeB7oOjz++4CYfffRR7rtPTYvx1FNPtS0vUF3Nz33uc2f9XUvI5jM8PEwul2Pfvn089NDceXqmpxc7kdiFsy7FrZXnJjaKj+OH8hYSshwMDw/z8MMP88lPfrItci2y2ew5RexcPPzww3zmM59p/z6fv7Tz1KxLcesk7JWGXJacz9KKx8//fU9P+/v6IvPchoeH2bdvH/v27eP+++/n7rvvJpvNtr9fquXWEklQgYpbbrmFQpCYOjw8vCyBi4VY1+KWLWSRnrfazQgJWfccOnSIj3zkI+zZs4cDBw4wPDw8J7iwFMvtwIED3HvvvXz6058G4L777mP//v3cf//9HDhwgEKh0A4srCTrWtwidgTXcVe7GSEh655O/1rL4rpQ9u3bx9GjR8/4vLXeSyFssM6jpRPeIDL0uYWEhJyFdS1uIBAyzOoOCQk5k3Utbl3mKZqN5mo3IyQkZA2yrsXN8H08L/S5hYSEnMm6FrdJbzNGbH2UcwkJCbm0rEtxa1XiBQjnlA4JCTkb61LcpJSPSCnv7jJPUi+EpcZDQpaD5aoKAiqJd/66wqogS8CQEt+xV7sZISGXBctVFQTm5s0BYVWQpTLZO4nUV7sVISGXB8tVFeRshFVBLgDfD4dfhVxe/PIvw+HDy7Muz4uh63DjjfD7v3/+ZZe7KkgnhXkTnoRVQRYgl8/hNUJxCwlZDpa7Ksj834dVQZaA5muE4+ZDLjcWsrCWQrlcX5WqIPMJq4IskameKbxMYrWbERKy7lnOqiCg/HcHDx7k4YcfZv/+/WFVkAvBDwu6hYRcNMtZFQRUVHRmZmbOZ2FVkCWQm85BvrDazQgJCVmDrGtx06SG3wxLHoWEhJzJuha3KWcrGSu52s0ICQlZg6xrcQOQoeEWEhJyFhYlbkKIP1zphlwI3cYIhUphtZsREhKyBllstPSAEOKdweuDUsrSSjVoMbTmLe02e3FFWIk3JCTkTBbbLX0UOAjcDHxFCPFOIcSNK9aqBWhVBZl2thDr3bpazQgJuaxY6aogl5rFittjwB8Dh4C7Udbb4Q5rbtUI67mFhCwPK1kVZDVYrLj9o5TyI1LKr0gpnwH2CiF+dSUbthh6jJOUT505hVhISMjSWcmqIKvBeX1uQogfAe5CidmVHV8NSyk/taItWwS+7uK79dVuRkjIsnPng3cuuMz7rngfv3r7r7aX/9iNH+NjN36MqdoU+z+nLCfP89B1ncc/9viC61vJqiCrwXnFTUr5eSHEAWAosNjWFPlcHqwwoBASshysZFWQ1WDBaKmUsgjMETYhxDYp5bGVatRSkGGiW8hlyGIsrXMt3xPvab8vl8troirIarBQt/SzUsqPCCH+GWiNghXATcCulW7cQvRM9uAWQ3ELCblYVroqyGqwkOX274K/93Z2S4UQN61ckxaPr/u4RlhnPCTkYrkUVUEuNeeNlkop3wj+zve3rW6rA/K5PI2BrtVuRkhIyBpkoW7p/O6oZA11SwF8P+yWhoSEnMlC3dL7pJRfmf/hWumW9k72EjkxsdrNCAkJWYMs1C09Q9gC1kS31NUkejiHQkhIyFlY19HSGXsr3eRWuxkhISFrkHUdLQXwvXBwaUhIyJksKVoqhNjW+X616dNGmKxNrXYzQkIuC5a7KsiBAwd44IEHzvp9V1cXd911F/fff/+ybO9sLLZY5buEEAeBB4QQn10L1UAAbMPHNSOr3YyQkMuC5aoK0hp035rl6sCBA2cs89BDD/Hoo48uS07duVhsVZCslHKvlPLdUsqPsEYCCgV7C1buyoUXDAkJWZDlqgry1FNPMTQ0BMDQ0BCHDh06Y5lCocDw8PAFb2MxLFbc5ovZioqbEOJuIcSiJjcM09xCLkcevPNBDj94GADP8Xjwzgd57q+eA8CpOTx454O88NkXAGgUGzx454Mc+bsjANSmajx454O88sgrAFROVxa1zUcffZShoSGy2SxPPfXUnO8KhQIPPPDAWf/NpzWzfIvp6ekzlsnn8+RyOe65555Fte1CWCha+jlU4u4OIcQ0UASywFHgZ1asVarq79BCC/VpI1RHnkbKH0CE5cZDQi6K5aoKks1myefz512mta5sNrti408XipZ+5jy5budECLEfuEdKede8zwqo8kln9zIukWa0gafZSE8ijFDcQi4fPvb4x9qvdVOf896Mm3PeWxlrzvt4T7z9vlwukxxYePrL5awKcsstt7Stt+Hh4TOCFA888AB79+5dtqq/52Khem5nFTYhxAellH93nt89LIS4p2P5/cHnB1pdzuD1fLk+IKUsLLbxxWwR3/LwPR/NWPezFIaErBrLWRVk//793H///Rw4cIBCodAOLNx11108+uijfPjDH25bia3lV4JFzX4lhHgXcC+zY0uPAucUt7NwC/DZ4PUwsAclZOfyWu4DuoUQC4qddH1kmOsWEnJRLHdVkNY6WsIGyqcHs1HZPXv2rGg5pMVO7bddSvluIUQmeL+gP2we2Xnvu8+3sJTynMkvQoi7UZPU0K/1E40YfOPb30Do67dbWqlUePzxx1e7GcvC5bIvl3o/MpkM5XJ52dfred6KrHclaTQay3LsFytubwghflpK+SdCiF9DRUuXkshbgOUZJxX46x4AyCayslyU3HrdrST6Esux+lXh8ccf584771ztZiwLl8u+XOr9OHLkyKIq5i6VxVbiXUtYlsVNN138IKhFOaoC31vL/3aApaeCPMWs9TaEmgf1oilmihT6s9gVezlWFxISchmxaC98ayhWwHnFKchR29sRSHgYGAo+z0opz0xZvkCk5lPPhzNghax/ZDgJ77Ieg8UGFN4ppXws2PgzwfCrx861fCBeXfM+a/nRLlrYhBDvB94/IAboe32EyngFp+5gxsyLXXVIyKpgWRbT09N0d3e/aXM2pZRMT09jWdayrG8p85YeZbYa7zDnEbeVRkr5CPBIxur9eMQXCCGojFfo2haWHA9ZnwwODjIyMsLk5OSyrrfRaCybWFwKLMticHBwWda1ructLTW3MmBniWaj5F/Nk96YRo+EE8aErD9M02T79u3Lvt7HH398WZzz65EFfW5SyuJ8YWuVPloLSNfDiBo0S01OP3t6tZsTEhKyRlhqJd6WM2BVK/G2fW4M8IajArfpzWnq03WklEgkmghHLISEvJlZl5V4Z31u/R8vxzMcKxyj3CwjigJv3GPameatg2990zpmQ0JCFva5tSvxCiE+jhoW9ZSU8v+5FI1biFJzMzOZtzBeHqNkV3CLLsWxIvFEHNd3MfUwehoS8mZlsZV4P46KkP474BkhxK+uaKuWQLMhyVenGUwPsjG9kc2xzeiajuu7q920kJCQVWSxw68OdnRL31jt7l7L59av9bN1+ABbUu9TX0hway6kwfZsYmZsVdsZEhKyeizW675XCHGjEGJbkMC76j43KeXdlUSFfLaAJpXYCl3g132QULEr1Jwaru/i+m6Y/R0S8iZjUZablPKPgwHzdwFPSyk/tbLNWhzVZJVqtIlfrKD15RCmwK27WIbFc+PP4fgOpqb8bjEzxu2bbyeihxPKhIS8GVhstxQp5e8AvwMqz01KeWylGrVYNF9jz3PX89p/O8aV/3cOYSjLLRPNEDNjGJqBL30EgonqBC+Mv0DUiNKX6KMn3oMnPZpuk7qrxqbqQseXPp70cDwHUzfbn7m+i6EZuL6LL30ieoRcLIeuhUnDISFrkYXy3Dpnmm9/zBqZcd4XPs9d9xy33NED7EEzNLyKB4ChqV1r5bvlYjlOV09TsStM1aZwfZem18TzvbaFZ+iGGlwWIKVECDW8q7NbK5G4nsuO3A529+wOBS4kZA2ykOV239lKja92nlsroKDFtvN3n/g7/g74vfJVXJe6Dt/18R0fzZzrTjR1k/5EP73xXqZqU2StLFkre8FtkFJyoniCql3lxg03ht3dkJA1xpLmUGh1R1d7nGkriTcavfnj/d/4UbLpL/JG8g2uu+Y6APzmmeLWQhMafYm+i26DEIK+RB/T9WmeGXuGmzbcFArcIpFStrv5ju8gUNax4zloQkMi8XwPUzfxfA9PeuhCx/ZsdE25CQAEAtd3lXWNaK+r5UYwdZOm2wTUefd8ZdVrmobv+/gol4VEoqGhazoNt6Gsec9heGa43c6m20QIgS50ak4NQzMQCJpek6geRSJpuk10TZ+zfESP4EsfX/poQsP1XTzptd0brZ6FqamHbzwSxzIsYkYsTEK/SJYyh8JngGEhxHbUzFarVhWkhaZJep//ID84HmXr5s1wjfrca3oYyUW7Ey+K7lg3U/UpDo8d5oaBG4ga0Uuy3QtBSknVqdJwG8q36HtkrWxbHJpesy0YnvTwpY/jOYBKrYkaUZqu6sq70kUTWlt0HM/B9V2qTpVDo4coNovtG9vxHQzNoO7M1t2TyFkXQKvWjJj9TnABN3bHOlq01tNyMXS+bglb669EogsdgaDu1jmaP4omNHzpowtdtRnavlyg/T3QXqZz+U4Bk1INC9SE1m6LJ5Xg2q7Ni7UX29swNZNUJEXMjJG1skSN6JxtSinxpNfeP9d32w+J1nHWNI2G2+DI5BEMzWg/NKSUaJrWFnxf+uia3n7otOgUZYnE9/22C8bxnfY+e9LD8732OlrvW/vo+357v7qsLizDoukFDwKhHnCdSfedDwnbtdW2TJZc2mSxCjAkpdzZehMk9a66uOkaGOMu77n1eb475DBRnOI6/Trciku0+9KJTE+sh5nGDAdHD3LzxpuxjJUvMdNKcbE9GyklTU9ZKDVbWRUVp4IhDMp2GV2bFaBCo9C+mWFWSNo3fvC5kGKOyOia3r6ABaJ9wbdu2NbnrTScuBnH8z0MzSCqqxszFovN2dZaxtZscrFlqYy/aBKR2VL5rXNbc2qMVkaRvmw/BFo+4LYvWDDnYaALJUASieM7jJXHZs9rcPw7hRJmi0S2BAo44zx1Xjea0BAIPOm1Bbv1IGw9OFoPr06f9GRtsn1d+NJvX2Ot66uzDS3R1YQGxsqJ29F5758KdmJVo6a6ATMiR599kv9S+S5Jt4vf2fY7OEXnkrely+qi0CjwrZPf4rZNt825UBdD64nneA4Nt4Ht2XjSo2bX8PEZr4yjazoVu4KGprpgHZYIMEc4WhdPRI8gpWyLz/wueadFsxxURKW9762gDoBOGHRZCoZmtI9figufA2FcjJOxMgsveIm4YNeNxF/qTxYrbvcHM84XUBV2c0KIYVY5amrokCdHYRJ++VsfZ8s916uhV0V32W/axZC1spSbZb5x4hvcvPFmumNzq6q2rKeG26DpNrF9m4nKBFWnyqPDj7afXO0nM6J9gcfMGFJKuqyutlgtB+vBigoJuRAWK273niNq+q5lbs+S0A3JjMwwM5Nk5h8lu348iugSeI6HV710frdOUtEUpmvy5KknSUVS9MR70ITGdH2aUrMEzPX5xAwlWtlodo4v5ryEehQSsiCLHX41p0Roa+D8uWakX2mEEO8XQjzgOA1cTK5pPs9b/2OMPy/+Gfuf3k/ey+M1vNVoGgCWYdGf6EcTGqPlUY4XjiOlpCfWQ2+8l75EH73xXnriPSQiiVmfVWhFhYQsG4sVt3cLId4phEgLIf4IePdKNmohWmNLEwnlY/znW38YDI+rorsouAX+aPqPaE43V7OJgBK5rJWlO96NZViheIWEXEIW22/7aeAjwH3Ax6WUh1esRUtA15Uj/bkt78Q7+Co7jm7h7XvezsHCQRqFBmnSq9zCkJA3L9ILwqUa+LaP9IIIryfxbR+hCxDgOz7SValBUkqkK/Ed9X20J4oevzD/8mLF7RjwSSnlLUKIm4QQX5ZSvueCtriMGEHr5YxO5fkKfrfF2/a9jSfyT/Di9It0N7vRo2GULiRksUhfIn0lQr7tqxQUlADhAxpIV+LVPVWFx/Fxqy5CE0hf4pbc9nr8pgpwSiRCijm+4vkBP0nHe0F7fdWjVdDA9M0l53YtVtw+LqX8fNCoZ4QQDyx1QytBJIgqb3jyOT5q/SWHf/HT1LK7ietxvlj8IndU7wjFLeRNhZQS6UglQo5EehKn6Cixsf22VeTWXXABAV7DU+KFGt3TTq4OkqI7E53b+XRa8L2GGg0ULKuZmhInIZYtoCelRJf6kle22B/khBB/iBql8AZnDqZfFUxTnYU39F2k83nEzDTxDQP8QO8P8PnTn+fU1Cm255Z/urSQkEtBS5B8x29bUl7dQ5jqtVNS+ZzSlXhVT40isAMLK8CLecwcCm7XlmGkCYQ5a0kJXaBFlftdj6+9wFbQniUXZFx0Em9Q0+0mKWVxrey8JgSZVJ3hyG6KdpJjfzpB3939fGDHB/j86c/z0GsP8ckrPrmoddXrYFmwRnYt5DJESonfUL4n6UsV0fdVl88pK6HyHR+vrIZI+a7fHpGABClk+zWCtiAhQIuoNCI9piO02YvYtV0i3W/OMc+LFbebhRB5oCuoxLuHVRx+1aoKsn37dnq7qxyt78BHZ+INk8xImf6rd/G2rrfxpdNf4merP0sykTzv+mZm4JVXYPduyGYvyS6EXGa0nOS+o8TLa3i4ZVe9rnk4VQc6spPmdPU0gRZRQiU0gZ5QrhShh0/ai2Gx4vYA8CmUqP3zas9+1aoKsuemPR/f2DvDlx/bQSTaZP87nub4hh6QsH/jfo5Xj3Ni5ARXX3n1OddlO0rYfAkvvAjXXw/pCx/tEnKZ4tt++5/X9HCrLr7t41ZcvLo32xUUHUnaphoOJwyBmTbnWFQhK89iy4wXmZ3DdM0ghODKnRW+9KjGn+/7dYwhk+02RJsNMsWr+O87/pCod36T/PXX1d+uLNTq8MYbcPVVYJrgutC0IRaD8LpcHjwfHAeaTSgUoKsL4nE1lG4+UkKjoXph0agqlLBS+K6P31SWl9fw8Js+pSMlnIKDZ8+KVyuqJwyhfFWmhpkJhWstcunHJy0jQgjevjfF/wt8M/JurnzuK9Qes9n9s1PMOINk0wbVsTyHo4d5x453nPH7qWnIT0N3t3ofj0GxCC+8oG66RhNOj6nvd+9WgheyeFri5HkwnQffg/EJ8H31na7DyIjyc1qWesBELbBtaNShWlO/F0KJW38fxBOQTp9dDBdsT5Ce4NU9vLqHW3NxSy5OxQF/bqklP+5jN2y0qIYZN9eckz1kYda1uCHgxqtjpJMew8c38UOlFymfspge66YUgYlpwT80/pInRp7gju13zKlSISWMnITkvC5oJqMsuJMnVR5dXz+UivDii3D1NRBZ5wLnu8on5Dd83EIdv1zFq3skrulHj1/czvlBibapaSiXYGoKHHdWyHQNkgn1ej62o5b3PEBANKIeJvFgdsamDadGlTVtGMp1ELWgp0cJo2HMWtdSKj+X1/CUv6votH1gre+FpqwvLXJ2y8u1XYzY+r493uys+7O39S2buO2GKk8+n6Hve5r8+LE/5fHD/5LS2zdRrUb58b6fYE9mzxxhAxgfh0oVus9Ssisem72pQAleuQLPHoarroLk+eMTa4ZW7pJbdWlONvFqHs2pOqJaVWZRoQDSAyGpHz5OdHOW+I2bMXtTCzqzpVRiVq1CtQKVCkxPQ68GYy+rHMR4DJKLtLAi5vkfHNGI+gdKABsNdU5GRyTCdtFcj56Eg1lrYgofU0elOgRRRWEIzFxoga1VWta85ynLXfpgxdQDzrvAYeKLrcT7cVQwoZXndvNaqMTb4sZrHB79ZoKv3Ph93P7Vf2DTi4d49S3fR0XrJWZlua1+G67j8lvf+i22p6/gvVv3c+yYSTYoc9X0Gnx36lHe3v/+c24jlVQW3csvw85dtH97Nny5RB+dhPrpOpqhEe258CKb0pe4ZRe35uIUHBqnlcNKujaa5yLyE0T8OkiJMCO4PUkars5UwcCrufQOF6m8MomVjhLZmsXc2kt0cxZhzKYXVCqquz4yArVaYJVpynJKpcGoQ/cKBmT8podfshE1F2OmiW77SKG6vGOOwI/ooOkkEgIzoixFt6K6sYYJ9SoIHZwmVOswMACmoXQwHiesuLLcSOVndV11jjxfPZiaTXWPNB11TfmdkWSpXBGta8vzQRJdsREKazLPrcXNN6n8vrHTW3ik+8eonXTY8OozHL3h3VRqGlnD5ZXXJnjy1JM88uoj/OWzf801qTuIRgTTzdMcnvkGAo23978fKSUPn/hDfmjzTxHR5h7PeExZCy88D1u2wqZNc53c4xMwNqaeQjfcsLADXPoSp+Tg1lyKzxfRLZ3ut3ajGYv3nEspaU4122Lm2z4I0KM6htZEs+swMa4ehWYEP56h2tCo1jXG8+r0RwyJlBHeqEbRNUm/3UAeniH67ATCMDC6kziDfUzTRVVG0EyNWEz5yFYS6Uv8ssqud6fqeEUbfHXhC0MgojpafPYSboWOJCpo0ahDpQRCUzePL2eH7GlCFTs9fkytz5cQs5TFmclAJK5E3IoQCt4C+L7657rqmLkOODaUymA31floCRaow2kY6pjrujru57pXOgyFJZ+FdZnnNp/b3wZxy+PQUzu5+a17Gfz7L3Pblw9w4urbmZhKEusVTD6T5Dev+3v+n+d/hUn3Db6R/3z796YW5ad2/joAE41T/MPJP2V3eg/XpfbC5DikUpBUg/BTSXAtFVW1m0rkdB2OH4fRUxCLqyfT00/D1Vcry+Fs+I5P5WiF+kgdUmD1W9h5m9ILJWKbY5gpE80UaiORaPvKkFK2UxAapxs0J5tIV6puV8ZESE9FRabLMFNQZkkijodOuaoxM6NTrOjK/xX3mdv7lNiuYKwUQ4qYsvpsCfkmPHuSqHmCWESgdaXQB7vwNmTREhHEEsR4Ifymh6y72GM1ZM1RA6oRaBGBnlxcVFLQ0cVd4Hnf2RV2XNUlGhmBTVvh6DF148XjYEQCd0RwQ77ZEr5bAuY4yv/ZqCsR6wz6tARME+qBEomoW+diuJggtOicj/OcCwmRYQ3lubXYu3evPHjwINXJKj/14w0++2g3v/zLT3BH7Zs0HY9G/waK2W1k0pL8sSb21m66N5kkk+BLj5PV14loUfpig+hiVudfKHyXnanrsfJl/vy132ZPZA9X7/g+9K5uWg8QX6pAg26ok+q6KsLamuukUlG6NLQD+vvnPpnsisvod4oI2yO9yaTu1IlH4gA4JQe/6WPEBZl0CT0/Bj09eIku7IZJsyixp2owMYEmfYyUhsh1qQZICZNT6m/EhGgUxxVMFw0KZZ2GLYgYkri15JEss/g+st7Ar7qqnxeLInJZjC1daHGDqneEKcNASp+UkcEVatIVS48R9QwinoY2Make3ZEIMmLhCwu/4eHOOPgVB5Bolo6I6KuWYpHpqVGcimM7yufjeermhtnuUiQCEQsyafXaNMCMrC3Rq9m19rW1GFrdR9tWwuXYyh3TaKjvW3JhGKBpyid2IZHrpfJzv/Qj0w270LOU3yzWcnuXlLKd5yaEuBFVAumzq1H+qDVCYedONWeNYRl85D0FvvitFI89sZFrf/w65LETZE8cJTo2znjPdmLpDDmKRJPq+GhCZ2vyyrOu/9rsbVApIUdOcUwf40Dj9xl46X/y4Q0/zRUDbyUTH0ATajSD486a2e32oSw8Lw7DR1UUcMsWlS9XOdXgxLdKFEoCLRkh50Ouf/a3ZlIHu4jz/CjTtkdkQxr/6DRu6TRoEj1iEI1JMHW1Uc+HU6fUVjWh+s6aTsOG06Mm5aoeRB8l2eTiy9BLJHmmOSlOUKeOg02JEmPGGHpK518nPg6uy38xfpdMOcVPfv3HkUJw76ZPUvEr5133rZFb+Vn9Z3DzNl9yvsT25naudK6AZATdMhBRC8wY2IbKAVlFtYiYwFkCHb5UYteoQ7k4O/BREypdJZlUBnfUBE8qAYhGlThoQaBjtZBSiZfnqih1vaassVo1uJ5b/i5j1p+6HhPbFytuO4QQnwUelVL+CfApKeVHhBA/Ahxesdadg9YIhb17934clLgN9Emu2VXn9WMbmPqL/407UuKnpj+NAP7iR38D29iM+2wTc0sGLbZQyoOEsdOIeIxPZv4DzzUO89niX/FfR38LRuFW82185PpfpS+2CfOcR1CiF/J0j5+mVN3Ii4UU3lQTd6SCkTLJbtQQqB5kPAO1EnSlXIyxk1AqYvamQNNxGz5YcaJdgennOoGSdtwd0dmJgTwfpvM6EwUDXUC8o+s5zRSnxWlKFHmLvB2B4AXxHEfF6/yQ/0EAPqv9DUfEi0wyQVOcWfAzJ7u5Vl6v3hgGW7Uh4mYCvTcBEj7R9wkawza+DxXKmA7IONiWR9N0aDoN+or9NOoSaer8Q+pL/EDiB7la7qHk5vn35qfodrvpLXSz2RskI7pIaV30RjbRGx8iFkmr/V9l80gToOlKtKyOrq9ECcfE5Nmd5KCsnb5gnp5oBFqjA1dqlxxHjZ1u/atU57ZN15WQRS2Ir2Ci9KVmKQGF3xFC3Bh0UfPB58Mr1K4loZs66Yzgul02Tx7O8FfVffzL9x3iyPA7ufqZx/i+x/4Hj3z4V8Hx8U5MoKWBTFY9Ys9Guaxs8myGGHBb/K3cYN3E4frT/PPEl3iSr3Po6W/zqWv/iCuyN55lBRImJ5VFZcVITR/DPS6xq3H0wW5EMI4QKUlqDTQhOTVc4/TpcUzDZ2BzN5brYUXAsOZdbcZcYa74NV53T7BdH8SrZjhYOcp33UPUYgVOayM4OMwERVyaotH+3Y3uHmLEeEE8x7PiMD+EEjcTk27Zw26uot/fwFa5jQQJTEwSJInOc2J9wP8R9SKwRm5LvZVipDp7JKIS2fSRDTX+UuigxXREWt3J/937E9xW7R3D5A75dqbFJOPGOM8azyOFbB9SqpArd/EjzR/mtsj3UrYcntUPc030FrqMPqS2yDkoVhDB3LSVs+G4yj8LygJsNTkeV70Bw1ACaLUc7UvcJddV1tjEJGR74PXj6vOWGJ/PgX85sVhx6xZCfBC4BTgABDn9DAGrOvt8i2SXwfvf3uDvHq3zQmE3D77US+4TOYTvctWzT7DzxIu8uvMW3FdGMfo9RE8dhoaU57MT11UZvJ2JboClWewp7+W6yvW8HHuOPzYf4Def/zg/t/3/5rbB7+tYUqro5OgYpFJITcOra9iTVXSjhDhRUZmn8RjkZ9So/f5+0oVJvLSFg8WxMQGYxC1Jrm+GvD7BKW+C0eDfKW+Sn0r8MNdFruBZ5xX+U/EP+M/8ZyKFHl6LDfPt6AFSpNkgN2JhcRXXYGCQ9bNslzvIkm2L1Af8/XyYj7Zb/0H/Q8t6XoQQCOvcThk9+A8gTZof83+i/Z2DQ5UKRYpMiUlOM8ZpMUba7IFmk9HmSzwY/6/8ytQv0eXt5lDmFf6MPyInekjpOfq0DaSMbrUFoaNjoAuDW6N3ktV7GHdHeN15iZujb8PSYpxyjzHiHsVHYhXqVOsGPhINgY6BCObqvDH6VqIixph7glH3ODdF70ATGq/Zz3PaG8EItmMIM3htotOa1FlyVWQPZgpOusMUvWmujd4CwFhjnJOnXCLEiRLHJKJmrY9AptumRomG22R33yakhCcmv4kvPG5PvZ16A7448QhTzWkc10egEzE1UsLF1qIIdDQ0srKb27R3AvB04wksLcE1kZsB+E7jK7jSRqAUVVOF2VB7rf6f0/vYYaqx2i/ZT5PVethobMWXPq87L6pzPnv2g/lNtfYxzOrdpLSsivLLhjpGQk1D6eJ0/PLiH1KLHVv6x8FMV78N5IB7hRC/DfztRbdgmTATJgO9Nv/hk4f5t//+rbx6JE3hpTrf/tDPge9TT6TR4hGcsTqul8ScnlJ2+OAm5jwaK2UlcPG5Tli/7uFM2OhJnWu1Pfwn77f4RuUxrjicwosUOJ3M0x0dwJqptoUNXcedtrFHmugpE2FGlaNmcnK2n5JJI4WGm7QwMJniNI9Yf88E44yLCaql8px2dGtZNul9eMFgx23+dn6q8itE5EbSCZ/3infz/d57Fn1xWEuf6/aSYWKSpYssXWyV29SHLedWBHZwLZ92f5e0lQbfpLsW53bzdmbIUxIlntG+SV3U8cTcLNCd+lVk9R5edZ7nz8u/y+7IDVjEeKb5Db5QfVAtVDp3u+7r/muieoynm0/wheqDfKb3y4ASh681vrjgfj3Q+2U0ofN4/R841PgGv9f7MAAPN/4/nrW/3V5OQyMiLLy6h1NULoIMvfzG9P9E+vD3zS9RkUX6rLcjgMeaj3DKH0agqWk+PaAxd9tDxlXcZilx+4fqX9BnDLbF7W/Lf0BFnmfHgZui38PPZf5PtR/F3+IW63v58dQv4ONzf+HfLLjv74i8l59M/AKudPj5wg/xwcS/5vsTH2XaH+dT0z95zt9FWfrcq4uKlp7xIyE+KKX8uyX/cJlpRUsBiieKHDs4yUsnDZ48+RrP/67gDr7Fk7d/hM3ZEa5NvM4n/tcv8+T3foSTA7txb92GKBfUoNFkCjVVekXlASDmOlKA5qkGXtGdU89dSolfblBrlPh3m/4DN6fv4Ge8H6OZNNF0E4pgH2+gJ/V2xn+FMkWKeHhsYSsAvxH/dd5a/x7eLd/LOOP8rv7b9Ml++uinT/bR5Q6Qbg6wJdrDlm6duOWja5AvaYxORDAMiRVZ4nmUPggN3bGJ1ivU0sszu3rmqgTFI9Vzfl+tRzg60svBI1sZmchi6D6up+G4Op6nrGjH1UknG6TiDbKpGn1dZa4ZGmOwfwZdW+J+ug5S+niOjec7eHhE9Rh6LEnDr1FO+uSim9ANk7Jep+qXEUAmZ1OdSbSFwpVu2/Lq0TdgCIOiP0PJyzNoDCGEoOZXaMgarnRxcfCCv6508XDRAotop3mNmu7RG6fmV9hs7gDgNft5Jr0xGrJOQ9ZoyDqObKIJjYRIEddSpLUubjC/ByGgLtWDL6Epb78vPWVhBfPeSiSpngqFKQsfL5i8W2BpqldS8mfQ0EhqSjjy3iTSaajfGhoSiRQCCer3SCwRo1vvByk51niJhB+n187iN+u84j6HtG0AZFBfUuoanu/h+y6u8Ojxehl0tuILj6/GHmWnfg1D+lWUnTJPWN9E6iaeBxINPQqG4SMl/NOvf37J0dLFpoK8C7iX2efmsJTyZ5ayoZWgU9yqk1VOfneU544mmNCe4Ykvd/GdLw0yyia8oNvzm/w6J9nMEMMMvDfJ+C03YrsGjz1zEy89k+J7rnuRW288zsAuMScFwau4NI7W0NPGWX06drPCodqT3OBeR+a6DXzFfYyHiv+T76t9Pzmjm2H9dY6L44wyQl3UAbjev4Ff9H8FF5e/zP4P9hbfwnXyhvPub8MWNG3oqU8xQJ4X41cSt3wVipeSWKWIadfpP/kqlWwvY9uuBil599/+LprvYdXKROtVrFqJZ97+wzx3+/tI5cf58H//NVzdpJrJke/fgqebvHjru5naOES8lCc7NUo52wuA5nvUUl040dhZ23g2ccsX4xx+bZCjJ/s4eGQLnq9jRWyGNk0hBOiaj2l66JqyRg3do1SNUalFyZcSlKpqW7rms7k/z64tE3Sla3RnKvRkquTSVZLx5uId8q2MUw2VIo86fmTS6gqPWWSGDIpjkcDbvn5L1bdSWs6K76loQytZrdFQx6XzQOr6bNkWw1SdnHpDjbnzWxPACGw/ymQpzUSpi4l8momZFBP5FBMzKfLFBPICu5mt4uYJM1us2IXsUn67WJ/bdinlu4NgAihf25pCj+jougpZlyd2c/M7n6R/cxzTnOZL/7SVV1/P8X/wW7M/+KfgXwcPn76Nhx+9DYDbbjnJ7bed4Mbrx3Bn3Hal07MRiSZ5i/ge3IpH85TNltwWNsvN/F3sIQA0qbGTK7hVvpWcnyNOgivlbgAMDH55w7+lWDi3tbPp6HNcefhrDJx4hWi9iuZ7jGzazdGf+HUMHT70B79KsjCJ1vGgeuXGdzC27WqE75EsTuNELWrJLPm+zdSTGSY3DlGuRXni6Fv5+hV/Q9Ke4ab6U+w89TKe4/PSxk2crm4i/brN4NMFLE6znTewaHAlr/DXP/bbOBtzRF8fIzp8mjFzkCm6KX0tw+mJjZxmgGI1TrlkMlHKIhHEIw3eeeMRbrh6lO2bpoiaixs0WK5Fee61TYxNZ3j1eD+PP30Fjjv30k3EmuwYnGTn4AQ7N0+yfeMUpnGO1BdNm52Awwj+Sl+NJxOasuAHc3B8LFh5AhAqvycaVcsa5tJET0qV+FgJRCEeU2WUDF3lCK00Uioh8zw1ILhY7CjPoqlwaSSiohid+Gq8lPQ8bFtnopBmvDjARCnLRCHN5EyKyZkUM6X4HAFLxhr05crs2jxB97VVNM1HEzLIWFI2sOdpSCnQdfWdpvlomsQ0PDQhqTcMmg0d3YDHvrN0dVyK5bZdSvknQohfA2aClJBVpdNyc5sux756jEhXnGeflTw/fZB4rYn/ZJnUewZ58Umd/GnBjUNv4EZSPHVkiP7iMaxaCa7sYrAvz6sT2/jCU7cyNj47JeB1V4/x0bd8nZ6BxoIJpdKX+HU1Y5Dve0ykJ5BCkiBBTubQPPVU9OfNddFp7ehOk76R1+keP8ELt70HhMY7P//f2HDsCCeuuIlaIkst3cXpzVcw078FgGu/809EGlUa8TROxGJq43bK2V7cyJn+tJeP9XNsrJuDR7ZybHRJVv6i6SJPLAfplM32ysu8ZfoxPsrfsIOjCMCOWHz2F34PO5aga2IEIX0q6Rx2bHEVCaRU3dupYpJ8MUG+lGBkvIvXR3o5Pa2ev7rmM9BdZKCnRDZZY9vGaTb1FkjEmnSl6mgLdG/b50T6KrwJShxaaJoaf1YqK8smElHimM0ogZSokKltq0S4ckXl6eiasoy8joxg01C/iVkqQU6IIMn5wscZq/baZPptiq81oFSaTWLTBEQtXKkzXUxSb5hU6hbj+RS1uhL7QiVGpWbRdAwmZ5JMFZJ4/lwxTyfq9HaV6esq05eb+zcRsy+u7fP4N/f9QqlkF5bkeFu0z00IsV1K+YYQ4iZgqDUb1mrSKW5SSk5+6yRSSso1k8eeHqF5+mXqnznBht++FU3zVfzdNGFmBhm1+P6/+V02nn6NyYGtnNxxA6/svoNypo+eZJEd//hP/NYbP89D0++jz8rziY9+gy0bi4tql2/7CFMQq5XxNR07luCdD/83tr/8FBJBI57EicaY6R3kwId+iewVFjf/5/tJ58fJTY601/NPH/0ko0PXEmlUccwoFzABEL4vGJ3K8O3nh3j52ADHx1Sge2NPgT27T3DzVcfpzVZo2CanJrOUqhaakKQTDaIRByvqYJku1UaUSi1KtRFhIp8mEWvSdAzS8QbpeJUeOUW3yLN1ew3veIHTW65A6gap/DjZqVFcM0K0USU1M4mQPs/doYoUvPcvP83G40cAKGd6mNq4nVPbruGVm9+55H0FZeUdHell+FQPIxNdjE+nKJTjNJ3ZFJqo6ZBKNEgnGly5dZz+XIn+7hLbN05hBHPhLuQ7xHVV+r5pztZ1MgwlZvNpZfDOj8y3aAmda4MbWLMtiwqU+CVTav2Goayr1m3baT36nhrcCdQLDqOvgr6th5FnfSbKOep2hHwxwenpDA3boFKz8PyztykZVz5P0/Do7arQmy0Tt2x6shUGukv05cpYEffcx2eZWTFxE0L86loZctVJp7gBTB6ZpDxaJpqxeOLbVY41nyZ5VCN+fZC5YjeV+T09BYUimg/v/l//H5uOvwTAl3/0Vzi24Vp2P/c13vGVB/F0na+bd/LRxl9Q1LJ8+PsPc8f1r6nu6fwuqvTJTYyw4/lv0j1+ktTMBMniFJ//xKcpdW9g86vP0Ds6jPB9MjOnsaolhq95Cy/f/C62RUZ522/9BpMbtjMxuIti9wZOXHHTOf1aCyElvDi8gReObuL51zcyns8ghM+VWybYve00b9/zGql4Y0WSRhcUhXlkJ0+RnTpFamaSntNv0HtqmELPRv75x34VgDu+9GdEGlVKuQGm+7dQyfZQ6upbtJUHqhd48nSO6WKCcs1ibCpDuRZlupBk+FQPvlQ3eDTiKOujq8w1e4pkvCly6SqbeosLWnorggxEzwt8YxLVTRRC9S6bFkUnx1QxydhkipHxLk5Nd1GqxinX5147mvCJWQ6ZZJ0NPUUSlt3uOqYSDWJRh/5ciUSsiZTi3F36VWIlxW1OdFQIceNamHV+vrhNvTzF+PPjdA118cwhOHjiObr7PCJVjcpXR0n/0NZZv1mpCKdGEYkEVzz3daxamedu/wGkpmONTyCFwOtK06hrdL3yGr/x9N28NLWdW9KH+Y/y/yJ3R4rXrv+edtdv82uH2fe53wME+f4t1BNpZno3cegdH8RbYD7ZzJUxSkeqSO3iMitnSjEef/pKvvHsDoqVOBHTZXN/njtuOBpYKOWFV3KRLFXczoZhN3EjUcxmnff+9X2YjRrpGTWWFuDFW+7iO+/5STTP5d1/+//iaxr1ZIaTO2+glswy0zuIYy1uPKXjahTKcU6Md/HysQGmC0lGpzJMFWbHG0VNh7hlEzE90ok6yXgTK7BqvSDSm4w3qTdNMgll7UwVkiTjDXwpGJ9Oo+s+9WaEUtXC9wVSClxPw3YMmo6BlAJN+LMJvZZNJlnH0H10zSedaFCqWZQqFrarky8mzugm5tIVBvsKZFM1cpkqm/tn6L1SR5+aoTtTaVul65GVFLd/BrYDh1DxkpuklLsuqJXLyHxx8z2fY48fI5KM8MYxjeGxGUbtI8g/OI5zosKG+29DT3Zk+E9OqoGfqZTyoXTgN328sovRZSJ0dSF+8atX88Xv3ATAv+JP+UN+humtO/jqD/8sjWSGwdefJd+3eclpFYsVBK/iYo80iWy22jMkNZoG335+iBeHN3L41c0A3HjFSfbsPsGt1xzD0C/tE3g5xO1sGHaT9Mw4yeIU1VSO6Q3bsKol7vrc7yF8j0x+nEhTRaK/8+4f58Vb30OyMMnVBw9Q6N7A1MYh8n2bFz3GSW7Mceyg4PR0muNj3dSbJk3HoFSxqDaiNJomDdtE03xM3aNSt7AiDpVaFF9qZJI1KrUomibpy5XxfUEs6pBONNB1HyEkhuYTjbhETBdNSHwp8H3VvlojQqESx/MErqdTqsRIJVRqjGl45IIocTrRoCdToS9XJm45Z+zHSp2PS82FiNtinTj3SSm/0noTBBjWHJqukehNUJ2qsmWrRdPJ8MZRg+zPXUMyeZY0jlxOSfXklPJpdIxJ0aIaWscYGkP3+cC+F9h3x6v8zT/ewp8d+dd8Qfsgf1j4JZpx9ZQf2Xn+VI7F4EzbyKZPZKOFfbrJ5F+MkvvhfmK74jiTDtMPj1Padz1H7e2cPizZXnqFL3A9mqXxA7c+ww1XjTG0efqi27HWcCNR8v1byAdBFIBGIs0j/+o/AaC7NtnJU8SqJab7Vf5gOj/OVU8dwPDUTd+IJbCtBF/94Z9VaS7lGZCSWqrrDNHLZpps31hl+8Zp3nrdG4tvp6fh+4KI6eH5KpV6oS5tJIiAO1ELicA3TDTXIVGewTNMvMDXakdjF+R3Fb5HrFrCtBtUMt14RoR4KU8mf5pIo4bZrGPaDbJToxx6xwdpxlNsOvocg8PP4wsVADHtBlatzGMf/HkQgj2Pf57tR56klupS06gGx/FrH/gEANuOPEV28hS669CMJylneyhn+8gPbF1y+y+UxR6pISHEfmYr8a6qfTu/Kkgn8d44hWMFdFPnil0mo7VuhidHSYke3KkG5S+fJPtjO1XkU9ch162iXNWKCvkvEN5Pxmzu/pFvcsMLp/jTf7idHy3+ORseKDC0SflnNvfPsHPzJLGovSi/hTNpUyw4kFUW5dRfjRG7KoHoi/OdU1ejp5M89tWdTD65kWIhSsSscPLARlxM9nV9na3xUf7N/q+yY8s0xa/mqf9jFe5RFlxjuIb0IbZz8SVv1iueEWF6w/Y5n40OXctf3PvHJItTbHzjRbrHjxOtV6lkVJR4x/Pf4tbHPotrRMj3b+bkzhvwDJOX97wTOMe44wUwdJ8grRJdk8RLefpHXiNWKdJ/8lVO7rqR16//HpIzk/zQn/4nDLvZFl+AJ97307x249vpGXuD9//5b6p9Q6NBDIsGX93/sxy7ci8bh1/k3Q/9Pr6m4esGzVgCKTS+/v6fZmJwFzue/yZvf+RP8E0TzW6204S+8NP/F9MD29j28kHe+s9/NaftzWicp+9UY4V7R4e54pmvoQXpIm4kSj2RwbQbONEYpdwAM72DxCszKgVECLJTp9rr2n7kuwy99CS+0NruhEq6m8/+4u8B8K6H/gu9o8M0Y0lcM4JjRpnp28x33/3jAAy9+B3MZh0nYmE4ZxZwWNS5WORya6oS7/yqIJ0kB5J07eiicrqCFTfZvEnjtQkP15NM/9FLIMCvufhVF7M/prqjW7aqIMPUlKr9ks2cMUB9Prdde4zerjL/62s3MDqZ5amXtmE7s4dTIHn7ntfYMTiJJiRW1MF2VBZ+oWhx/GiK9AbJnvGvk5oYp+cTWyjaKUZ3Xcu3R67h1d/fQq0RJZO8ka5UDb8u2DCguh7vv+Lr7NoyQSzqAL2AstSiWy385qyglr9TxK96bXHLPzKJdH26f1jVWJp66DRmt0nmnd3B8gUiG6NEtyhndOONOkbWwOhSx8I+3URP6ujJ9TP1htQ0yl19vNLVd8Z3x3bvxTNNUoVJNhw7ws1f+zvqiTQv3KbGCt/+jw+Snhkn37eZRjzF2LarqaZzytILEL5PpFoiMlkk0SggkxZjA7toPFfivU/8d3bWXsbB5AWuwYgX8a/U8Rse48/4PL39XaQyDjNGjpdeHWDHhglq/VtwJm2efcjEufXn6euuUM1rfOe7W7jtumFquQHsk00Ofi5O9IoP0J8qUCjFeO74Nm7b8AKuGcUea/LcK5uI3PiD9PY5nJ6Mc6reR/dWj3KmF7fo8oJ5PZMf/nf46TgNPYYjTJq5LCJwzxx+2wc4/LYPnPO4vn79Hbx+/R3n/P6rP/xzPP6Bn0EKjUijRqo4SaRRa38/tvUqbCtOpFHDcJqYdoN4pdD+/oZvPkJu4uTsCs0VGn4V5LY9ihpXCrBnLURP5/vcWpTHypx+5jSJ/oQqG/7NQ0yUSgz1DADgTjeY/sOXiO3tJf19m2d/WCpBYQYqNZULFLNU9cFFICWUaxbHxnL80zevRQjJ0ZG+dqg9To0aSmT+BX/BMbGVJ+Q7sGig4VFnNgkyl65y5dbT7UDAhT5LpOPjlT2MnBKn4mN5RFQjfUcWgPwXJzF7TVK3qfejv3ec2FUJur6vB+lLTt1/jOQtabLv6kZKyanfeoPU27Jk3pFDupKxPzhB5u1dJG5K41VcJh4cZeCjGxA5E6/mMfU/x8h8bw5rKI4zYZN/ZJLcB3oxuyPUXqpQ/laBno8MoKcMai9UqL1Uoev7e9CTBs60jVdwiQ7FEEKo9JpgxqrF4Dc8pCPRU0qInSkboYu2UPu2r0qVd+Qums06vqbhmVHiAxG2/vXfs/v1b5IqTPJdZy/9jJParPPFf/Hvmfgfp3hL9QnurHwZKQW/yX/ke/kKW6+o8M8f+CVG7z/GDVveYMMVNif6dvPS30iy78mRvCWLW3I5/V9PkP3+HpJ70rhFVx2rd+aIXZHAK7uUnpghsSdNZEMUr+JSP1LF2hHHyJk4eYfqMyWSN6cxsibNUw1KX50h+95uzO4IjaM18o9M0vuTG+j5ni7GHhon/4UJ+n9mELM7QvXZMjOPTDLwC1swMgaVp0sU/mmKDf9mK3pCp/JUkeJjeTb84ha0mE71cJnK00X6/sVGhKlRf7lK/eUqXT/Yi9AEjTfq2KMNUrdnEUJgjzfxii6xK5T165VdpCPb16Hf9PHrHkb23AaEYTeI1qsYTpOGHuVnHviNctmeSZ/zB2dbxyKXW1Mzzi9EvDuuxn26Ppqhced1V/CFbz+P67sYmoGejhC9IkP0ygz2SJXq18fI/NA2tHQaEnFVqaNYDMoedYqbVHlIhqHC9J7frlIpBKQTDa7fOcr1O0eRnqTpGrw+0od+bIrEM8OIn7gWEwcem+SWfR7vi05RqUcZ8zZx6lWDhGWzfeMUWzdOLzp7/3wIU8PIzfoRM++cG+jIva93zvsNv7AF6cxafn0/uQGtYyxt94f6MbpnL9DYzjh6Jth/QyM6aGFkDDxA2j5aTG87MLSYmoHKnXExuyMYORMtriM9GbRV4JXc9vaqh8tUvltk06dUV7P0tRmqT5fYeO82hBCUnyxSf6lC38c2AVB8PI+bd+j+oLJK81+YwKv69P+U+j7/D5NoMY3eH9sAwORfjKJnDHo+pB54E392isgWi+y7lBU7/H+8zqltt3Lknh8AYPR336B/U53Nt/oIITByJqXsJp7t+UHqyQw7J8qMbbyTk7v60SIaA7+4han4NqYNDelLBn5+dt/0lM6mf7+9LaxGxmDgE7MPWT1l0PUDs+dGTxokb5m1XMyc2W4nQHSTRe9PbGi/t3bE2fjLs76t2O4EG355S3v71q44fT+1CT2l3kcGo2T25RAR1R6zL0Li5nS7NJeICBXACsZHuyWX5qlGu95EY7hG5akS6TuURVt7tkz12TKbfi04d98oUH+pwsZf2QZA4X9P0ThWZ+MvbW2fK/t0s30Mil/N45Q8onf14+sgik20dib14lms5faHa2Es6XzOZbkBTL06xeQLk2S2qovi68+M8/LkK2zM9KB1mEJ+w2P0336b3L+6kvgtHTd7TZXyptGYrQZbryufnO8ry86XymRLJvFd9V6L6TTeqDP1t2P0/ouNRDdZVA4W8Ws+qTuyZ50yby1HtLwOt+FiaoAt1754JTVhcnRQpdo0j9exx21St6rzWfrGDF7Fo+v7lP+s9M0Z3LxD7v2q+9kYrikB3p1ACEHzRB2EILpZra96uIyICuJXqXy54tfyaFGN1FuyqgEFh2bFa29f1aJbQ/XDF8mluLaklODJ9lwaXsXFr/mYfcowsMcCS263suSax+v4DZ/Ylep97cUKXsnFuqWLpiOofX0areEy9NEcEcNn+A/H+Y0TvzFdsBsrNnB+GtUtza+FHDc4v7i5DZfj3ziOGTMxLIOZGcn/fuoVbFGlLzPXwT56+DVSu3pIJbrmrsT3lB+uUVdjEONxNSawVYM5Pw3VGt5UjdN/OUPy5jiZd+TwMSh9NU/ipnT7BJ+PtSpulZqmImHBPe15EDElug6mcfah0Gt1X5ZKuB+XBteDpqPhukEp/JRHKu6RiM3qUmm4yb/6L/92yeK22G7pU1LKUiBy/14IMb0WLblODMug58oeJp6fwLAMsllBX6/O8yPTdKfibStESkhc3UPdr+M/UUVrQuquQfWlpqsp5wNkMKW60AX15/M0X66Q+aHN6H022febmBuS4NXQnAbZd6VBrD3HuyehXFU7b+i0Ezs7SybZjqDWFOTSLpv63PbckaWKRr2hUWvqlKqtA6guSkOXl2SikJD1jwSatqAZTFjUlXRJJz2S8bMbWumhCxtju9i77zEhxDTwEPBxKeXiBlmuMpFEBN/xcRsuhmVw+zWDzNQLzJQa9GRVd8OTLoZukjBSTL70AtHUuVMAyv/7JFrCJPF25aepPzNN/C39RDYnSdx1hVrIsWFyWhW99BtBzeng5NTrSiXaFSmMecnDUs3YEVlcEKNNsxl0n4MSPYZx1nGMfiBsmaRPwvKYLJi4nkAISaGiqTHdQCQi2Tpg05We7ZPqGnSl/eAzF8+HekPg+YLJGQPHFVTqgpSvSjOZukQLxK5pC6p1jWhEIoSy+s5l+YW0kGr8qusq8+ZcUaXOnpehq+VcT415jUQIZg1lLUy+2ggETROQSngM9rnnFLTlYLHi9um1MFB+qVhdFtFMlNJIiey2LLFIjHdcv5P/9a3nqdYiJOIaTb9BV6SHlNFD9V+WaI6VqZ8s0nhigvQPbsOvucimhzmYoP5CHnNjgqQQWNd2MfAbexHmPBExI7BhANweVW7ctlWZGynV3H/RqKokoevqc9NE5VRJNXOHEXyuL6IUjhvM/GGouUmVjd9U/0AJXDTSnlCmVNXoz7ls6FG+2UzSa98zDVtjumjQaAh2DDYX9K+peU/VjZNJqsHilZpAmhaGLqnbWrsIhRWR7NrSpFjR0AQUKjqNpkZQO1HNsKRLIqa8qHkqLxt8X01FFYtDOqPm+ohGlF+gJXqg0pV8f7auWqWsvo/FVUCsUgE/pq6rlvkthLrGWnXqzjWYf5nwPGgE3c5EzGfToNMutrrSLLbM+BxhE0L89FooebQQQgjivXE816M2XSPZn6QnkeWaoW6eenmMtJ2h6dXJxHooOkky2vX420eYeuoo9sFJMh/YRuGhozjHK2y47zb6fu2G9igHIQSY57gThVCitWlQTfo4dgoGBtRFKoSanAag2VCjI3xPzafQ1wfdOVVAsTCjLk6jZYnpanlNqFI4tZq6YDdvVuXSNU1FcBu2imrV1FAkdZFXqdsa6Qhs6BKqbyoEUVwwo+B7RBIqQVly4ZOHJOOSmibZuVmJXaGkYZqy7T9JJ5QlOBCIq+cFXeCGRrWuUazqGEG8pjW36noeD7lkXEdV9dA0GNgA6XmZD60E83OVQuqc9yOVUgc42oStW1QNN8tSAlevq3zOemN2MtZOrGiQFaAvmO95Pio1DaFJcmmXTNK7uPlyL4BFO4WEENuA/cCPosaZrnlxA+i+opvUhhSjh0ZpFBtYGYs923YyMmYDAksKsvE4SEGzmULzdpN4S5aJq48xpU+Sev8WdCkufHLgeExNWnq2fLmoBYODEKkqa68rpy7suKF+12woK69eU//6+lR1iEJBTZPU00277wdKAFsXeGu6v64umhUbt+YyNFCCqVPqye66SjSnp9rpLJpuKAuhZs+up3P9tg1IdWPEYyqoch6y6bOP0GiJp66pAEUy7gEe9aZDuaqKjp6eNtE0SbUe+AeNoLelSwwDHFcQt/w10NlaBrxgFmTfV3N6RK3lqf7bWkfUmjP945xp4FvVeD1fnftKRT0Qk0n1AK0Ec9Bqmnqwer6azNWMtEvVd9J0BI1mK1/TZWPgs10Nznt1CiHSwN0oQcsCR4EPBa/XBbqpE8vF6N3dy+nnTkMGokaU9916LVFTx/M9PFenWFD1BKenBE5+AwNZi6I/QmFgiq5I74LbOS8LJQILAd1nCQRFLegNLkrPnRWT7txc0TkPng8NP8IV10WIxuPQn531AbqumsbQigWR36p639MNxVJQcieQD01XF7hhQH9vYHEGlVyjUXWDxi9umFcsCrGoyu/rzqi/tqOEbKasE4tIposGngupuMtMaTbHUNOCDB2tNZ+EWFGrr2ELXFeQiF+kwLq2qgeX7VKVfi+2QOVS0XSIdlxLmexsz0JK5UMG1bX1PHWuCzPqWgnSoaREuSF8jYjhs6OnjpUwMBLRoAutLfp6XU4Wstz+BFVS/KellIeFEO+SUi5+FPEaIjmQxHjZaCf2xqLK3NY0DdMAawD6pNKNo8NQLHTRnYrhmx4FZ4qM0Y2hrWL0s9NKWuSFIlGCvXGDMtaAuWWkTVMVDwCID6qgRL2ufIO+r6zFUjnwE5Zg48bZYEdPrzKlqhUlhLoG03noSqnPPE+N1fV9ZUFc4MUdMZV1l4iprmxXWomepkFfzkUTUKzoeL4gGfOo1HVmyjoCqDa0ti9dE7OxGyty4T4fz4NKQyNqSrJpl4kZE02o4EirzF80IvH9udHoM3BspdyaUO6L+eW91wJCzIptrkN002nwPaSmY9dc6iWHroxPxrJJJnyMWJ/yN5crqotbq8/WpuvEstT14Xnqtaaf1Rq8UM57t0opP6z2UfyIEOIW1AiFrwghtkkpjy1LCy4RmqGR3pymcKxAvOfsFoYQqmd4jQXHjkG5bJFyduEZR6i6ZTxcuszeZSvy2DkL+UpQKaspUnsXa3ha1uxNpmlqKvTWdOgtEWzRckhHc+o7ibI+dV+JWiwG46dVfmA1GM5mGMFvgikOL0DwOoPLVqCzvV2zozmScZeBbiWEDVttVkooVXVcT4CA6YLRNjq1IJhxvtw9UPdfraEhNBjsdcimPTQB2aTXFrOmo2E7Knoci/pUGhpuXWv78A1domsSQ9p4joc+MKCOt3nhfq3Vot7UsR1IJg2GNhuBe7Aj0yCdmg3Stg42qJxRoau/k1NqiKMRgXxedZGFNlcIWyOALiDcu+SAghDiR1Bd1fcsdWOrTdeQGlBvV2wiyXN3FWNxuOpq1UM78lICrXkDXVnBSP1VJpunSJlZYvrSq0Z40sOXPk2vrqZ7ky660EmvwNyhrcDYhoGVFdA2AhWxtWuwPajO0ZVVDul6XXWrK1X1Op/v8NkI1Z1tmT3LGL2zOk5xb2RWAPu6XOygEEepauC6UG3oVGqamgEeSPpQqqokZqQSvoEeh660NyefrzOVIRpRN2VPdrZL3bA1NCGZLun4DjRKTaqOQN+8CU9aGA64daX3rdkkW7PQL+W0tQbLtOaAac9Wv4x4vuqNSqncdtt3nDED5lxaO9D5RGo9LOOxuQ/Mgf7ZUu21+mxEuKwKrHpqFtYlseR+lpTy80KI4aX+bi2gmzqJ3gQTz08g+yTR9Pn9G6kUXHMNvPqaycQ4WOku0maDqlem5lXJmt3oonMeU7BlA1NEAalm0ZYuPi62p5zxHh4JI03W6CUb6cH2G/jyDYp2nqgeI6rFlkWMyhXlm17VWelaTuxkcEFnskGaQ03dfdN5dQeOT6i72WmCZqgnuGWtmP9J15R/DyAWbQ1ZDCK4wXwwjmmxud/BinqYBheUoKy61ErwklYTymXk7kH8RBIRs5iaVNtKp2DstOrdt0TNl7TTYvxgDplYXGX5uK46r547axC1lola6rqdKajDmOxS64XZFEhNqGfOYmJkrqeMrFa2ycaNav3R5T41nRdqZ9Q3rYIfDmLJM85ckBNJSvnMhfxuLaBbOuktaZqlJrWp2jm7qC0SSdi5Q7lIZgoDZGPdeJUiIj3KVGNMTfArdBp+HV96GFoEx7PRNR2BwNJjmFqUnekrMTQDKX1l9bUVLE1FH2dbahMnKq/Q8OrKCDLSF+zjq9Ygm4bu7oWXveRo2qzY9QdliHqCYEq1BlOTKhI8OqpKwbcwdJXCEjFnk59XIEdL10CPgK9JUumLL14AUvkrhYBNmxC9Pa1yb52DX0imlGiZwSl3XBW0VD48mMqrSbQSSWXwNBtK7DQtsKTmxSI2blQBWBe4+mplcdm2cqs6zmwQFGYNrJagio5h07oO/QOBZWktPb98NVl744NWmK7tXXRt76J4osip75wi1h0753ykLZJJ2HUFzOQFzWaEbKqX8YkcevQYjjaJLyUZM4dAQxMajuHQZ23Clz4pM4MhIujn8S9pQiMZyXFF5kY0dMpugdP145TtBqaIENEtTBFZtEXnuipNapXL7i2dRBwSQTWLdFrtiN1UolavKVErFoOJhCu0b8tYTPl3WubVKkTmzor0oVxSwZeBgfOa0a3UyBamOav5oMRvKQMNhAiC2MEEXdns3O9dN5hzxlfpbqCsvkbQI8yk1WG3om2317pjzTVbCDGESjXZBzwgpSws8/oBSG1MEe+L49QcIonzP46EpgKIXV1BnmwT0imdUmkHIxN9ZLOChJnAinVcexegLFFdmeM5vY9cpJeiPcNY4zhNr0ZZFohqMRJ66ryrrtRUt2EtBt+WROtub93xQfekbY42G+pESAmnRpV50wpceC7qTEiV5mI7yuITQvn6fC/wA62g+teCeUoHBpSJthxPmmVsbmuWQFC55S2SF1aAeE2y5sQNVQjz4UCEPoyqJbfs6KZOoi/B9KvTeLaHlbEWlagrNGUo7NgJxQJImWI6D1jqu5aotHzlF3xBCkEmmiMTzeH6DhP1EepelbwzgaXFiWrWGd3WVnmizZvPsr7Ljc7E1JZZIlHCVSgoUavXVPCir0+Fjh1HnTTTVK8tSzmxhAZRU/1tid+FIH3lv2g0lbm/dev6NXsuA1bkyAfzLdwjpbxr3mcF1ITO5xQsKeXDwct9wMPnWm45SG9KI31J/vU8zWKT9OY02hJCTJms6q6K11TALx+MmIqYymdumCof9mKfuIZmsjGxHV/61NwyY7XjVNwCujBIGGm0wPdUqyr/yDrMLFgeBKrr17LuEvHZvl1/XzDQsaFO1vS08oVtGlRWVr2honT1gkpV8DLK52cYyjqUzPoK5yDVgUdTwpbJqHyi7u5VjuaErIi4BZbXPa33gbAhpTwghLhbCLEveL1/3k8PSCkLQoiWsOVXon0trKyFYRk0Zhq4DZfSyRKZLZklDbVKpeD661WOrWPDseMqgTseV93Y8fHZsc2t/MSIqdxCQqh7oRO7OZttPz9YqAmNpJlhV+Z6ZpqTSujqJ9CFjuYlkDJCNhveUOdE11UOHijRawlfKhAtz1NDyyKmSmnZuQMmJmeHQOTz87qXgejlAiFLJs48oSGrxqWymW8BPhu8HkYlAx/osNLaBMJ2b7Dco6yw9WZYBn3X9eG7PsXjRcqnyuiWvmAUtZPW4AEzArt2qQd+sxkk0PbB2Kh63Qycu9EovP66cg+dHoP4VjX6CYIwv6HcRr6cLeAA6reJhLoHk6IXw+8hEe/D9R1GiqP0DM7QlBE0L4YmNLSLnOT5TYfeMTbXNyASh+2B8EmU9WeYs4moEVOd6HhiLVQUCpnHpRK37Lz350xSkFIeAA6c63shxN2oJGL6+/t5/PHHl6F5s3hxD7fmIk8Etf11gWZcmEhMTAYvemASoBW3sCG+RVlnuQ3gyAax7S/iesq6i1qq99RK6peonpHnQrnDHSRSoPkQEbB7AHQjjeu71J06vlS1/gXivJHa5caXPjW7tvCCa5yz7ocAvCaYGiDBt1VlGGft7u/lcj4uhEslbgVmZ866KAJ/3QOgyozfeeedy7HaOZz45gn8YKIUt+niVBwy21auu/Hi+Itc03+NSsiUquvqe2dP2K9V1edSKsvOdZU1ZxizPSbf9xktj2LqJmOVMaar01iGRVesa8G0l4ulZteIR9b/PKnhfqx/LpW4PcWs9TaE6m6uWQZvG8RzPJDQKDUYf3ac8mgZM25ixAyM6Mocts7o6rmMrfgiQvWapjGYUaXSs1aWCWsC27cZKY0o/5zQ0DWdiBbBMtd7zkhIyNlZqWjpPmCvEGK/lPLhIMDwyeDzbND1XLNohtbuippxE6EJyiNlatM16lN14r1x9Mj6cNxHjSibs5uRUrIxtRFNaNTsGiW7xHRtmnw9HwQqkvj4GMIIfXUhlwUrFS09AHTN++z+4OVFC5sQ4v3A+3fu3Hmxq1oUyb4kid4EzWKTk98+ST1fx6k5JPoS5x2Av5YQQhAzlbM8akTpinexMbmRsl2m1CwxUhohZsQou2XiZpyIHkETGuKC6jGsHdyyi+/4GEkDLRKK9puJdZlhKKV8BHhk7969H79U2xRCYGUtBt8yiPQlUy9PURopkehPoJs6elRfcX/WcmMaJjkjRy6eoz/Zj2VYTFWnGK+OU7bLuJ6LEIKIHsGTHkkziaEba2W+kQXxmh4ISO5KUj9Rxy7btKayFAhVQ9HQMNIG0pcXXm05ZE2yLsVtNYl1Ketn8LZBRvVRGoUGjXwDz/aIpCIkB86W6Ln2aVl1vcleehI9Ksrm1NCExnMTz5EwE5TtMlJKXOliaiaZaEYlEK9RTfAqHqkrUsQ2xYhviuO7Pm7JRYtq1MfqCAT2jE1zsqkeTAIkEj2iI03ZFrxQ+NYnobhdIJqhMfiWQSaPTFKbqOF7PgiYeX2GzLbMBaePrAWEEOhCJxVV4zlvGrgJUzPxfZ9Ss0REj3C0cJSp+hSe7xGPxMlEM22raC0gPdWWSM+s20AzNCI59T61U+2b7/r4tqrO7NZckFAfrWPXbZy8g0S2hQ9Ai2rolt6efV5Kue4s9jcL61LcLrXP7XzkduTIbM60L/6pI1MUjhfQI2rs6noWuRaWoSKquqbTbagUxSu7r6Tu1NE0jdHSKFO1KQzNQBc6VbuKK10y0QwNp0HUiM4RgEshCM6MQ3JXEj16/sBPZ/AoEtTziXRFaLzYoPua7rbVVh+ro1s6zakmTsFBelIJqAA9rqNbOgjwbR/d0pFSIh0Z+vlWkXUpbqvhczsXekSfEzntv74fzdRoFBpUJ6oYlqEshlSkbU1cDoIXM2PtrmzSTNJwlYg9d/o5POmhozNRnSAVSVFoFGbFTILt25iaSVSPIoOinqloCtuziWiRi+7m+q6PMATWhotLc9Fjs+c1OaTcDbGNMXzbpzZSw8yYaBGNytEKXtnD93z0mE5zUs0bq0U03KqLZmpIT2KkjLB7ewlZl+K2ltEjOgM3DODUHdyGy+iTo/i2z8zrM+rC1sCMmUhf+XRMy0R6Et/z8ZoehrX+bgBDN0jq6ua3DIsre66k3CzzRvENbui/IahCrCy2ydokcTPOqfIpfN8nEUngeA6nK6dJmAkqfoWYEcPQDEzdbAc1ljLKwi26JHasnNWsRbS22AF03diluuRBr7x2qoamaUR7o1TeqCBdiTAE9ZN1hCGQnkQg0OIa0pFIV2J2me2u7rmo2lVsz0YI0bZ+pZRYhkXMiFGxKxiaoSLdYTpPKG4rhRkzMWMmg7cPUpuuURguoEdVdyWWiyF9SX2qTrPSBA2qY1X0qE51oopu6hhxAyHU0K+W4K0X0TN0g654F9lYVqWgaLNlo7dGtiKlJBfLIaXE0A0c12EmMUOX1cVIeQTbsyk0ClTsCkIIPN8jqkdxfZdUNHVeofOaHsIQxAZi51xmJej0yyU2z2Zap6+cnVjZ6rVw6yqgoUd0KsMVjB6VolJ5vTLHutWTOm7FBV/5DW3Ppmk3uaLrChwcMvEMmq3haA5vlN4gX8/Tk+jB9VyqThXHc7AMC9d3KTQKgCq8EDfilO0ymqaRicy6UzzfUyXz18cltijWpbitJZ/bQkRTUSKJCKmBFIY193D7nk89X2fsxTG23rSV+nSd0miJaCqKbuqUx8p4DY/qeFVN/yMERkxNT6ibuurS2T5aRCPeHV9z3d35fjXf9fEcj0a+gWZoylkf5NEl9SR2zWYwNYhmaDgZh2KzSCqSomyXyTfyZKNZjhWOIYNqHDEzRtNrIqUka2XxGh5u1SV7Q3ZN+roiuQgRZgMcXTfOpoJGe6PKcvOVQBdfKJLYmkCYgsKrBap+lav7ryZjZHBqDrIh0ZM6XsnjyviVVLwKCT2BmTLRTI3j48cp1UpEEhF29ezC932OF49TaBTYldtFxa4wVhlrW3+GZmB7NjEj1o6G110VUU5FUvj4y+IyuJSsS3FbSz63xSA0cYawAWi6RqJXPeWtjIWVschuy7YttMyWDJ6jxK01/MupOXTt6FLOa9endLKE7/rUpmq4DRfDMtANnWhXFOTa8e/Vp+v4no/bdNl0yyYahQaJ3gTSl+hRncpYBavLYurIFL7t49ZdkloSA4OszNLf04+Ukp54Dw23ARJemX6FdCSN4zsU6gWak01SN6YoW2WK1SJSSnoTvdScGjEjdkkLCCwVIz57fegxnZ47etrCU7AK3Ln9TjZkNwDQLDdx6y6x7hiFYwWqk1WGrh6iPl1Xo2iKdTZnN2MMGDx/6nm8vIcQgi3+FrZmt2JZFolGgp5kD5F0BLtmY5kWRb/ITGMGS7eouTU2p1XV0xOlExiawUxjpt1GUzPx8dHQlIUoXaJ6dE1FjteluF3OdHY9W6MfYl0xMlszKv/Kk3MCGF3buvAcD7fuUp2sUjpZQkpJ+WQZicSMmehRXVlDNYdIKoJdson3xpFSoumacsDrYkUuzOp4FYnEiBpsvm0zTt0h2Z8kvSk9Z7lW/mCyPwkCGjMqd3DyyCR6RKd4ooge0YkkI5ie6vLfvPFmAOpOnaOnj3L1lVeza+8uXp1+lYgWoe7WOZo/ykBqgOn6NLrQ8aSH53t0xbpUEESPtgMjawkhBL70maxNsnNwZ1vYQPUGoilV7C+3I0duh6pJkexXfkC34aprRUqO5I8wuFdZw3bVZuqVKWpTNXp291A6WaI50SSSjODVPWJujGQ0CVJ1U6NGFD2ikyGDYRlUvWpQwk4yUZ4gakZxpctMfYaIHml3f4UQRPVoO5qejWaxfbt9/H3fVxH4FdbBUNzWCWYsKK87z/gQmsCIqsH8Vtaia3sXpdESM0dnyO3MIX1Jo9CgWWoSy8UoHiuS3JRkZnhGCUXcpFlsokd1zISJETVw6sG8EuLMruVi8V2fxkyDRH+C3qt6Qah9sDLnj2C2xD2WC8RuIInneJRHy0SSEU5+4yRm0qSer7enSYikImyPbGfzdZsxNIOre68G1A26MbWRXCxH1akyXZvG9V2SkSSHxg7Rl+hjuj5Nxamo1A0kmtBUorLv4vkenvQoN8uqogpKcC6FBehLn4nqBDtyO9iV27Wk37Z6CQKBHtHbxzKajpLakFITQps6yYEkzVKTeLdKcK4X6mpoYcUhdWWKqZemqE/XSW1M0Sg00B3lCpG+ZIABrLSlXssB9KiOnbaxpY3ruowXxtneu51Cs8BYeYxEJNG2oE3DJF/Pz15bAjQ0InqEmKEmIvF876KPcyhulxmaoZHZnCG9MT3bJQ0mlPIcj3hPXP3rjpPelGbsmTF6dveQP5rHrbuUT5VJb0yrxGSpfHt6RMezvdk5V7Lqoj5b8QDpS6qTVaQv6drWRdeOrouuoqKbOtmtWQAGbx/EiBrMHJvBiBgk+hOcfuY0Pbt72jdx+3eaTndc5eUlI0mSkdkI57uG3oWpmZTtMjP1GfoSaprB6do0aSvNd058h6naFEIIBpIDjJRGVAFQoW7ChJlgpjGDoRnkYjlKzRKGZhA3VXmhi8nlq9gVSs0Su7p3sbtn9wWt43zopjpvkUSkPTmSHtEx4ybpjR0BkLSFXbFJbUwhfYnbdHEban5X3/MZPTiKGTfJbs8qS3vGw/IsJJKr+q6iUWjQb/TTE+lB0zREVPlXY90xpsamqNfr5Dbk8DWVHF62y8xUZxC6aPsAI1pEdc+FXPLBDMXtMkQIgTDOvBZ0U293YVoW1LZ3bAPATJroEZ36dJ3cDhXJLI2UaBQbOFWHWC6GU3Pwmh6VsQqaqanujK2sALcR5HP5kg03bcCMmQtOen0htHyUA9cPtD/b/s7tS15PRFc3dTqaJh2dvaFbpaIieoRbt9wKQCqSIhlJ0mV1kYgkODJ1hJn6DFf3Xs1kbZKxyhh98T5lHdaVddhy0vtS1QXUhd4WV0Mz2laJ67u4votlWEgp2xHiO7bcQZc1p/bEJSeajrbPodBEOwOgxfbv3Y5u6m1r23d9muUmhmWobuxklfp0nfSmNHbNViXECg0KbxTo3dBLciDJ+PPj6OjktBxdsotNiU1IR2IYBhVZodgo4ukemq8tefjLuhS39RQtXS9kBlUxzmTfrHXTEsJOmuUmjaJy6BePF4l2R6mcrqgLOmZg+Ebb97PeyVrZ9utd3bNdwz0b9rRfD6YHKdtl0tE0judwsniSmBkja2UZLY/Sm+jFlz6FRoGR4giaplFoFPDx1ThWoWNqJjP1GTRNI27GuXnjzXOszLXKfItcM7S27xTUtdS6nloimdqQIrs1205viqaj7XQn6UuELqhP13GbLtty26hOVLErNk23ObXk9l3Mzq0W6y1aejnR6czObFaCWBlX4mZlLI4+fnQ1m3fJ0TW9LYJRI8rO7tkHbqcg5mI5hrqGgFlrzfM9TN1Uyc3VSfqSfW2L8nLGjM9af53WfcsC7Jy/pOWO8PHdpW5nXYpbyNricrHULhWGZpwx52yrOxyyfKyNJKiQkJCQZSYUt5CQkMuSUNxCQkIuS9aluAkh3i+EeKBYLK52U0JCQtYo61LcpJSPSCnvzmRWbi7RkJCQ9Y1YS6Whl4oQYhI4vtrtWAZ6gCXn8axRLpd9CfdjbXGllDK1lB+s61QQKWXvardhORBCHJRS7l3tdiwHl8u+hPuxthBCHFzqb9ZltzQkJCRkIUJxCwkJuSwJxW1t8MBqN2AZuVz2JdyPtcWS92NdBxRCQkJCzkVouYWEhFyWhOJ2iRFC7BdC7BNC3H2W77JCiD3BMvetRvsWy/n2Y95ya3o/YOF96Tgn+y9125bCIvZjUedstQna+egC3y+4H6G4XUJaN4eU8kDwft+8RT4M7JVSPhx8vyYvwkXsBx2fD13Cpi2ZRe7Lp4JzkhNCrMn9WWg/gvfDwffDQog9Z65lbdC6/s/GYq89CMXtUnMLMBy8HgbmXGBSygeklC3H6VDHsmuN8+4HQCACa7X9nZx3X4IHzFNCiKHg/KzVfVronBwEHgpEbUhKeehSNm4ZWfDaaxGK26UlO+9999kWCoQh33o6rUGy896fbT+G1rAQdJKd937+vuwIPssLIT4jhJi//FohO+/9nP2QUhaAzwAPATdfmiatCNl57896D0EobpeaAnBm7e4z2S+lvGeF23IxFDjPfggh9q1hYZ5PgYXPydFAHJ4G1qSrgEWcE+CAlHIHUFjr/sPzUGBx91AobpeYp5h98gwBZzhNhRD7pZT3B6/Xql9kof3IBw7f/cDQGt4PWHhfnup4nUXdXGuRhfZjT0dX9NMsUiDWIAveQy1CcbuEBI7SoeApmu1wij4a/N0H3CeEeFoI8TRr9AJcaD+klIeCz3Kc2Y1YUyxiXx4Gsi3HdYdPdE2x0H4ADwgh7g6+//Ba3Q9o3wd7O63LeefjjP0863rCJN6QkJDLkdByCwkJuSwJxS0kJOSyJBS3kJCQy5J1XawyJCTk8iQIJnwEyANPX0gAJBS3kJCQtciwlPJDrYT2C1lB2C0NWTGCAedPCyE+2cp7C1JczvebISHEQxewrfuEEJ9cxHJDwbL7hRAPdbw+Z75UyPJytuM9fzB8R07eUJBAvWRCcQtZMYILdBiVGX8gyFH6+PmGMEkph6WUH7qAzX12kcsNSSnvbeVLAZ8OXq/56iWXC/MHxp9rMHzw+QUP4QvFLeSSEYy+OCSlLARP6adbT+uOC3pPR1Lzng6Lr/X93cHndwfvPxl8t69jO9kOa3H+cKk5E410WAVLnoAk5OwE52dPx/u7FxiTe67B8BfcJYXQ5xZyadgnhJgzA5OU8oAQIt/xtD4K7JBSHhJCFILFPgI8KqV8OOhOfhJlBR4SQuSEEH8N/FlrXcwK3KeAzwbLfWbedgvB9vbRIWgX2vUJOZPguO8XQgDsRZ2zwnl+kp33vjtYz/0X047Qcgu5FBwIol0tIWs9mQsdywyfpVbap4F7AuHLAnd1/GYYuJOzd1v2oGqv7UFVwjgbd3GecYkhF0fQ9bwneL1Q17LACgw1DMUt5JIhpRwOuietCznb8fXZSiTtC/xvN6OsskPMFr8cAp5jtgvTeXO0x7hybp/NPgKxDVl+An/ZZ4LXCxX4XPRg+KUQilvIihFYTntQ3dJWlZCvMCs4uQ7/2T2dvwluiFtalUWAh6WU9wbf7UNVuXgvs1VH9gB3CSGyQXemtdyc7nDQvW2tc91PVrwWCc5HIfCvPoA6/9mO7+cMjF/KYPgltSMcOB+yWgghHrrAyGhIyIKEllvIqtCyvhbRZQkJuSBCyy0kJOSyJLTcQkJCLktCcQsJCbksCcUtJCTksiQUt5CQkMuSUNxCQkIuS0JxCwkJuSz5/wHKi/5CUN0XNQAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 324x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(4.5,3.))\n",
    "\n",
    "\n",
    "if GAME == 'kuhn':\n",
    "    plot(ax, get_ib_data(k='20', et='uni', st='coin'), 'red', '--', '$k=20$')\n",
    "    plot(ax, get_ib_data(k='10', et='uni', st='coin'), 'blue', '-', '$k=10$')\n",
    "    plot(ax, get_ib_data(k='1', et='uni', st='coin'), 'green', '-.', '$k=1$')\n",
    "    plot(ax, get_ib_data(k='0.5', et='uni', st='coin'), 'purple', ':', '$k=0.5$')\n",
    "\n",
    "    ax.grid()\n",
    "    ax.legend()\n",
    "    ax.set_title(\"Kuhn poker (ours, uniform $h^t$)\")\n",
    "    ax.set_xlabel(\"Episode $T$\")\n",
    "    ax.set_ylabel(\"Average exploitability\")\n",
    "    ax.set_xlim((10,10e6))\n",
    "    fig.savefig(\"kuhn_uni_coin.pdf\", bbox_inches='tight')\n",
    "else:\n",
    "    assert GAME == 'leduc'\n",
    "    plot(ax, get_ib_data(k='20', et='uni', st='coin'), 'red', '--', '$k=20$')\n",
    "    plot(ax, get_ib_data(k='10', et='uni', st='coin'), 'blue', '-', '$k=10$')\n",
    "    plot(ax, get_ib_data(k='1', et='uni', st='coin'), 'green', '-.', '$k=1$')\n",
    "    plot(ax, get_ib_data(k='0.5', et='uni', st='coin'), 'purple', ':', '$k=0.5$')\n",
    "    \n",
    "    ax.legend()\n",
    "    ax.grid()\n",
    "    ax.set_title(\"Leduc poker (ours, uniform $h^t$)\")\n",
    "    ax.set_xlabel(\"Episode $T$\")\n",
    "    ax.set_ylabel(\"Average exploitability\")\n",
    "    ax.set_xlim((10,10e6))\n",
    "    fig.savefig(\"leduc3_uni_coin.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ib__45_k20_bal_conv_kuhn.json\n",
      "ib__41_k20_bal_conv_kuhn.json\n",
      "ib__42_k20_bal_conv_kuhn.json\n",
      "ib__43_k20_bal_conv_kuhn.json\n",
      "ib__44_k20_bal_conv_kuhn.json\n",
      "ib__44_k10_bal_conv_kuhn.json\n",
      "ib__41_k10_bal_conv_kuhn.json\n",
      "ib__45_k10_bal_conv_kuhn.json\n",
      "ib__43_k10_bal_conv_kuhn.json\n",
      "ib__42_k10_bal_conv_kuhn.json\n",
      "ib__41_k1_bal_conv_kuhn.json\n",
      "ib__45_k1_bal_conv_kuhn.json\n",
      "ib__43_k1_bal_conv_kuhn.json\n",
      "ib__44_k1_bal_conv_kuhn.json\n",
      "ib__42_k1_bal_conv_kuhn.json\n",
      "ib__41_k0.5_bal_conv_kuhn.json\n",
      "ib__42_k0.5_bal_conv_kuhn.json\n",
      "ib__44_k0.5_bal_conv_kuhn.json\n",
      "ib__43_k0.5_bal_conv_kuhn.json\n",
      "ib__45_k0.5_bal_conv_kuhn.json\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 324x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(4.5,3.))\n",
    "\n",
    "\n",
    "if GAME == 'kuhn':\n",
    "    plot(ax, get_ib_data(k='20', et='bal', st='conv'), 'red', '--', '$k=20$')\n",
    "    plot(ax, get_ib_data(k='10', et='bal', st='conv'), 'blue', '-', '$k=10$')\n",
    "    plot(ax, get_ib_data(k='1', et='bal', st='conv'), 'green', '-.', '$k=1$')\n",
    "    plot(ax, get_ib_data(k='0.5', et='bal', st='conv'), 'purple', ':', '$k=0.5$')\n",
    "\n",
    "    ax.grid()\n",
    "    ax.legend()\n",
    "    ax.set_title(\"Kuhn poker (ours, balanced $h^t$)\")\n",
    "    ax.set_xlabel(\"Episode $T$\")\n",
    "    ax.set_ylabel(\"Average exploitability\")\n",
    "    ax.set_xlim((10,10e6))\n",
    "    fig.savefig(\"kuhn_bal_conv.pdf\", bbox_inches='tight')\n",
    "else:\n",
    "    assert GAME == 'leduc'\n",
    "    plot(ax, get_ib_data(k='20', et='bal', st='conv'), 'red', '--', '$k=20$')\n",
    "    plot(ax, get_ib_data(k='10', et='bal', st='conv'), 'blue', '-', '$k=10$')\n",
    "    plot(ax, get_ib_data(k='1', et='bal', st='conv'), 'green', '-.', '$k=1$')\n",
    "    plot(ax, get_ib_data(k='0.5', et='bal', st='conv'), 'purple', ':', '$k=0.5$')\n",
    "    \n",
    "#     plot(ax, get_nfsp_data(), 'red', '--', 'NFSP')\n",
    "#     plot(ax, get_qpg_data(), 'green', '-.', 'Policy gradient ($\\\\nabla^{\\\\textrm{QPG}}$)')\n",
    "#     plot(ax, get_rpg_data(), 'purple', ':', 'Policy gradient ($\\\\nabla^{\\\\textrm{RPG}}$)')\n",
    "    ax.legend()\n",
    "    ax.grid()\n",
    "    ax.set_title(\"Leduc poker (balanced $h^t$)\")\n",
    "    ax.set_xlabel(\"Episode $T$\")\n",
    "    ax.set_ylabel(\"Average exploitability\")\n",
    "    ax.set_xlim((10,10e6))\n",
    "    fig.savefig(\"leduc3_bal_conv.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ib__42_k20_bal_coin_kuhn.json\n",
      "ib__41_k20_bal_coin_kuhn.json\n",
      "ib__44_k20_bal_coin_kuhn.json\n",
      "ib__43_k20_bal_coin_kuhn.json\n",
      "ib__45_k20_bal_coin_kuhn.json\n",
      "ib__42_k10_bal_coin_kuhn.json\n",
      "ib__45_k10_bal_coin_kuhn.json\n",
      "ib__41_k10_bal_coin_kuhn.json\n",
      "ib__43_k10_bal_coin_kuhn.json\n",
      "ib__44_k10_bal_coin_kuhn.json\n",
      "ib__41_k1_bal_coin_kuhn.json\n",
      "ib__42_k1_bal_coin_kuhn.json\n",
      "ib__44_k1_bal_coin_kuhn.json\n",
      "ib__45_k1_bal_coin_kuhn.json\n",
      "ib__43_k1_bal_coin_kuhn.json\n",
      "ib__44_k0.5_bal_coin_kuhn.json\n",
      "ib__41_k0.5_bal_coin_kuhn.json\n",
      "ib__45_k0.5_bal_coin_kuhn.json\n",
      "ib__43_k0.5_bal_coin_kuhn.json\n",
      "ib__42_k0.5_bal_coin_kuhn.json\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 324x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(4.5,3.))\n",
    "\n",
    "\n",
    "if GAME == 'kuhn':\n",
    "    plot(ax, get_ib_data(k='20', et='bal', st='coin'), 'red', '--', '$k=20$')\n",
    "    plot(ax, get_ib_data(k='10', et='bal', st='coin'), 'blue', '-', '$k=10$')\n",
    "    plot(ax, get_ib_data(k='1', et='bal', st='coin'), 'green', '-.', '$k=1$')\n",
    "    plot(ax, get_ib_data(k='0.5', et='bal', st='coin'), 'purple', ':', '$k=0.5$')\n",
    "\n",
    "    ax.grid()\n",
    "    ax.legend()\n",
    "    ax.set_title(\"Kuhn poker (ours, balanced $h^t$)\")\n",
    "    ax.set_xlabel(\"Episode $T$\")\n",
    "    ax.set_ylabel(\"Average exploitability\")\n",
    "    ax.set_xlim((10,10e6))\n",
    "    fig.savefig(\"kuhn_bal_coin.pdf\", bbox_inches='tight')\n",
    "else:\n",
    "    assert GAME == 'leduc'\n",
    "    plot(ax, get_ib_data(k='20', et='bal', st='coin'), 'red', '--', '$k=20$')\n",
    "    plot(ax, get_ib_data(k='10', et='bal', st='coin'), 'blue', '-', '$k=10$')\n",
    "    plot(ax, get_ib_data(k='1', et='bal', st='coin'), 'green', '-.', '$k=1$')\n",
    "    plot(ax, get_ib_data(k='0.5', et='bal', st='coin'), 'purple', ':', '$k=0.5$')\n",
    "    \n",
    "#     plot(ax, get_nfsp_data(), 'red', '--', 'NFSP')\n",
    "#     plot(ax, get_qpg_data(), 'green', '-.', 'Policy gradient ($\\\\nabla^{\\\\textrm{QPG}}$)')\n",
    "#     plot(ax, get_rpg_data(), 'purple', ':', 'Policy gradient ($\\\\nabla^{\\\\textrm{RPG}}$)')\n",
    "#     fig.legend()\n",
    "    ax.grid()\n",
    "    ax.legend()\n",
    "    ax.set_title(\"Leduc poker (ours, balanced $h^t$)\")\n",
    "    ax.set_xlabel(\"Episode $T$\")\n",
    "    ax.set_ylabel(\"Average exploitability\")\n",
    "    ax.set_xlim((10,10e6))\n",
    "    fig.savefig(\"leduc3_bal_coin.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 324x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(4.5,3.))\n",
    "\n",
    "\n",
    "if GAME == 'kuhn':\n",
    "    plot(ax, get_mccfr_data(k='0'), 'red', '-', '$\\epsilon=0.0$')\n",
    "    plot(ax, get_mccfr_data(k='0.1'), 'blue', ':', '$\\epsilon=0.1$')\n",
    "    plot(ax, get_mccfr_data(k='0.6'), 'purple', '--', '$\\epsilon=0.6$')    \n",
    "\n",
    "    ax.grid()\n",
    "    ax.legend()\n",
    "    ax.set_title(\"Kuhn poker (MCCFR)\")\n",
    "    ax.set_xlabel(\"Episode $T$\")\n",
    "    ax.set_ylabel(\"Average exploitability\")\n",
    "    ax.set_xlim((10,10e6))\n",
    "    fig.savefig(\"kuhn_mccfr.pdf\", bbox_inches='tight')\n",
    "else:\n",
    "    assert GAME == 'leduc'\n",
    "    plot(ax, get_mccfr_data(k='0'), 'red', '-', '$\\epsilon=0.0$')\n",
    "    plot(ax, get_mccfr_data(k='0.1'), 'blue', ':', '$\\epsilon=0.1$')\n",
    "    plot(ax, get_mccfr_data(k='0.6'), 'purple', '--', '$\\epsilon=0.6$')    \n",
    "    \n",
    "#     plot(ax, get_nfsp_data(), 'red', '--', 'NFSP')\n",
    "#     plot(ax, get_qpg_data(), 'green', '-.', 'Policy gradient ($\\\\nabla^{\\\\textrm{QPG}}$)')\n",
    "#     plot(ax, get_rpg_data(), 'purple', ':', 'Policy gradient ($\\\\nabla^{\\\\textrm{RPG}}$)')\n",
    "#     fig.legend()\n",
    "    ax.grid()\n",
    "    ax.legend()\n",
    "    ax.set_title(\"Leduc poker (MCCFR)\")\n",
    "    ax.set_xlabel(\"Episode $T$\")\n",
    "    ax.set_ylabel(\"Average exploitability\")\n",
    "    ax.set_xlim((10,10e6))\n",
    "    fig.savefig(\"leduc3_mccfr.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

